Does Invariant Risk Minimization Capture Invariance?

We show that the Invariant Risk Minimization (IRM) formulation of Arjovsky et al. (2019) can fail to capture "natural" invariances, at least when used in its practical "linear" form, and even on very simple problems which directly follow the motivating examples for IRM. This can lead to worse generalization on new environments, even when compared to unconstrained ERM. The issue stems from a significant gap between the linear variant (as in their concrete method IRMv1) and the full non-linear IRM formulation. Additionally, even when capturing the "right" invariances, we show that it is possible for IRM to learn a sub-optimal predictor, due to the loss function not being invariant across environments. The issues arise even when measuring invariance on the population distributions, but are exacerbated by the fact that IRM is extremely fragile to sampling.

==> anc/colored-mnist/main.py <==
#!/usr/bin/env python

# This file was modified from
# https://github.com/facebookresearch/InvariantRiskMinimization/blob/fc185d0f828a98f57030ba3647efc7394d1be95a/code/colored_mnist/main.py
# (by Martin Arjovsky, Leon Bottou, Ishaan Gulrajani, and David Lopez-Paz);
# modifications by Danica J. Sutherland.
# The license mentioned in the below is CC BY-NC 4.0:
#    https://creativecommons.org/licenses/by-nc/4.0/


# Copyright (c) Facebook, Inc. and its affiliates.
# All rights reserved.
#
# This source code is licensed under the license found in the
# LICENSE file in the root directory of this source tree.


import argparse
from ast import literal_eval

import numpy as np
import torch
from torchvision import datasets
from torch import nn, optim, autograd

parser = argparse.ArgumentParser(description="Colored MNIST")


class SetRandomsAction(argparse.Action):
    def __init__(self, option_strings, dest, nargs=None, **kwargs):
        super().__init__(
            option_strings, nargs=0, dest="hidden_dim", default=256, **kwargs
        )

    def __call__(self, parser, namespace, values, option_string=None):
        namespace.hidden_dim = int(2 ** np.random.uniform(6, 9))
        namespace.l2_regularizer_weight = 10 ** np.random.uniform(-2, -5)
        namespace.lr = 10 ** np.random.uniform(-2.5, -3.5)
        namespace.penalty_anneal_iters = np.random.randint(50, 250)
        namespace.penalty_weight = 10 ** np.random.uniform(2, 6)


parser.add_argument("--random-params", action=SetRandomsAction)

parser.add_argument("--hidden_dim", "--hidden-dim", type=int, default=256)
parser.add_argument(
    "--l2_regularizer_weight", "--l2-regularizer-weight", type=float, default=0.001
)
parser.add_argument("--lr", type=float, default=0.001)
parser.add_argument("--n_restarts", "--n-restarts", type=int, default=10)

parser.add_argument(
    "--nll",
    "--logistic",
    "--cross-entropy",
    dest="loss",
    action="store_const",
    const="nll",
    default="nll",
)
parser.add_argument(
    "--square-loss", "--squared-loss", dest="loss", action="store_const", const="square"
)

parser.add_argument(
    "--penalty_anneal_iters", "--penalty-anneal-iters", type=int, default=100
)
parser.add_argument("--penalty_weight", "--penalty-weight", type=float, default=10000.0)


class NoPenaltyAction(argparse.Action):
    def __init__(self, option_strings, dest, nargs=None, **kwargs):
        super().__init__(
            option_strings, dest="penalty_weight", default=10000.0, nargs=0, **kwargs
        )

    def __call__(self, parser, namespace, values, option_string=None):
        namespace.penalty_weight = 0
        namespace.penalty_anneal_iters = 0


parser.add_argument("--no_penalty", "--no-penalty", action=NoPenaltyAction)

parser.add_argument("--steps", type=int, default=501)
parser.add_argument("--split_arch", "--split-arch", action="store_true")

g = parser.add_mutually_exclusive_group()
g.add_argument("--grayscale_model", "--grayscale-model", action="store_true")
g.add_argument("--color-only-model", action="store_true")

parser.add_argument(
    "--shuffler-seed", type=int, default=np.random.SeedSequence().entropy
)

parser.add_argument(
    "--unbiased_gradient", "--unbiased-gradient", action="store_true", default=False
)
parser.add_argument(
    "--biased_gradient",
    "--biased-gradient",
    action="store_false",
    dest="unbiased_gradient",
)

parser.add_argument(
    "--train_envs",
    "--train-envs",
    type=literal_eval,
    default="((0.25,0.2), (0.25,0.1))",
)
parser.add_argument(
    "--test_envs", "--test-envs", type=literal_eval, default="((0.25,0.9),)"
)
flags = parser.parse_args()

print("Flags:")
for k, v in sorted(vars(flags).items()):
    print("\t{}: {}".format(k, v))

final_train_accs = []
final_test_accs = []

for restart in range(flags.n_restarts):
    print("Restart", restart)

    # Load MNIST, make train/val splits, and shuffle train set examples

    mnist = datasets.MNIST("~/datasets/mnist", train=True, download=True)
    mnist_train = (mnist.data[:50000], mnist.targets[:50000])
    mnist_val = (mnist.data[50000:], mnist.targets[50000:])

    # shuffle Xs
    rng = np.random.default_rng(flags.shuffler_seed + restart)
    rng.shuffle(mnist_train[0].numpy())
    rng.shuffle(mnist_val[0].numpy())

    # shuffle Ys in the same order
    rng = np.random.default_rng(flags.shuffler_seed + restart)
    rng.shuffle(mnist_train[1].numpy())
    rng.shuffle(mnist_val[1].numpy())

    # Build environments

    def make_environment(images, labels, label_flip, color_flip):
        def torch_bernoulli(p, size):
            return (torch.rand(size) < p).float()

        def torch_xor(a, b):
            return (a - b).abs()  # Assumes both inputs are either 0 or 1

        # 2x subsample for computational convenience
        images = images.reshape((-1, 28, 28))[:, ::2, ::2]

        # Assign a binary label based on the digit; flip label with probability label_flip
        labels = digit_labels = (labels < 5).float()
        labels = torch_xor(labels, torch_bernoulli(label_flip, len(labels)))

        # Assign a color based on the label; flip the color with probability color_flip
        colors = torch_xor(labels, torch_bernoulli(color_flip, len(labels)))

        # Apply the color to the image by zeroing out the other color channel
        images = torch.stack([images, images], dim=1)
        images[torch.tensor(range(len(images))), (1 - colors).long(), :, :] *= 0
        return {
            "images": (images.float() / 255.0).cuda(),
            "labels": labels[:, None].cuda(),
            "digit_labels": digit_labels[:, None].cuda(),
            "colors": colors[:, None].cuda(),
        }

    n_train_e = len(flags.train_envs)
    train_envs = [
        make_environment(
            mnist_train[0][i::n_train_e], mnist_train[1][i::n_train_e], l, c
        )
        for i, (l, c) in enumerate(flags.train_envs)
    ]
    n_test_e = len(flags.test_envs)
    test_envs = [
        make_environment(mnist_val[0][i::n_test_e], mnist_val[1][i::n_test_e], l, c)
        for i, (l, c) in enumerate(flags.test_envs)
    ]
    envs = train_envs + test_envs

    # Define and instantiate the model

    class MLP(nn.Module):
        def __init__(self):
            super(MLP, self).__init__()
            if flags.grayscale_model:
                lin1 = nn.Linear(14 * 14, flags.hidden_dim)
            elif flags.color_only_model:
                lin1 = nn.Linear(2, flags.hidden_dim)
            else:
                lin1 = nn.Linear(2 * 14 * 14, flags.hidden_dim)
            lin2 = nn.Linear(flags.hidden_dim, flags.hidden_dim)
            lin3 = nn.Linear(flags.hidden_dim, 1)
            for lin in [lin1, lin2, lin3]:
                nn.init.xavier_uniform_(lin.weight)
                nn.init.zeros_(lin.bias)
            self._main = nn.Sequential(lin1, nn.ReLU(True), lin2, nn.ReLU(True), lin3)

        def forward(self, input):
            if flags.grayscale_model:
                out = input.view(input.shape[0], 2, 14 * 14).sum(dim=1)
            elif flags.color_only_model:
                out = input.sum(dim=(2, 3)).sign().float()
            else:
                out = input.view(input.shape[0], 2 * 14 * 14)
            out = self._main(out)
            return out

    class SplitMLP(nn.Module):
        def __init__(self):
            super().__init__()

            if not flags.color_only_model:
                self.img_branch = nn.Sequential(
                    nn.Linear(14 * 14, flags.hidden_dim),
                    nn.ReLU(True),
                    nn.Linear(flags.hidden_dim, flags.hidden_dim),
                    nn.ReLU(True),
                    nn.Linear(flags.hidden_dim, 1),
                )

            if not flags.grayscale_model:
                self.color_branch = nn.Linear(2, 1)

            self.top_net = nn.Sequential(
                nn.Linear(1 if flags.color_only_model or flags.grayscale_model else 2, 8),
                nn.ReLU(True),
                nn.Linear(8, 1),
            )

        def forward(self, input):
            to_top = []

            if not flags.color_only_model:
                gray = input.view(input.shape[0], 2, 14 * 14).sum(dim=1)
                to_top.append(self.img_branch(gray))

            if not flags.grayscale_model:
                colors = input.sum(dim=(2, 3)).sign().float()
                to_top.append(self.color_branch(colors))

            return self.top_net(torch.cat(to_top, dim=1))

    mlp = (SplitMLP() if flags.split_arch else MLP()).cuda()

    # Define loss function helpers

    if flags.loss == "nll":

        def mean_loss(logits, y):
            return nn.functional.binary_cross_entropy_with_logits(logits, y)

    elif flags.loss == "square":

        def mean_loss(logits, y):
            # y is 0/1; we want to treat it as -1/1, so use 2 y - 1
            return (logits - (2 * y - 1)).square().mean() / 2

    else:
        raise ValueError(f"bad loss value {flags.loss}")

    def mean_accuracy(preds, y):
        return ((preds - y).abs() < 1e-2).float().mean()

    def penalty(logits, y):
        scale = torch.tensor(1.0).cuda().requires_grad_()
        if flags.unbiased_gradient:
            n_end = -1 if len(logits) % 2 == 1 else None
            (g1,) = autograd.grad(
                mean_loss(logits[0:n_end:2] * scale, y[0:n_end:2]),
                [scale],
                create_graph=True,
            )
            (g2,) = autograd.grad(
                mean_loss(logits[1:n_end:2] * scale, y[1:n_end:2]),
                [scale],
                create_graph=True,
            )
            return torch.sum(g1 * g2)
        else:
            (g,) = autograd.grad(
                mean_loss(logits * scale, y), [scale], create_graph=True
            )
            return torch.sum(g ** 2)

    # Train loop

    cols = [
        (6, ">6d", "step"),
        (9 * len(train_envs), "8.5f", "train loss"),
        (7 * len(train_envs), ">6.1%", "train accs"),
        (9 * len(train_envs), ">8.2e", "train penalties"),
        (max(9, 7 * len(test_envs)), "8.5f", "test loss"),
        (max(9, 7 * len(test_envs)), ">6.1%", "test accs"),
        (7 * len(envs), ">6.1%", "match color"),
        (7 * len(envs), ">6.1%", "match digit"),
    ]

    def pretty_print(*values):
        def format_val(v, fmt, col_width):
            if not isinstance(v, str):
                v = np.atleast_1d(v)
                v = " ".join(f"{x:{fmt}}" for x in v)
                # v = np.array2string(v, precision=5, floatmode="fixed")
            return v.ljust(col_width)

        str_values = [format_val(v, fmt, w) for v, (w, fmt, n) in zip(values, cols)]
        print("   ".join(str_values))

    optimizer = optim.Adam(mlp.parameters(), lr=flags.lr)

    pretty_print(*(n for w, f, n in cols))

    for step in range(flags.steps):
        for env in envs:
            logits = mlp(env["images"])
            env["loss"] = mean_loss(logits, env["labels"])
            env["preds"] = (logits > 0).float()
            env["acc"] = mean_accuracy(env["preds"], env["labels"])
            env["matched_color"] = mean_accuracy(env["preds"], env["colors"])
            env["matched_digit"] = mean_accuracy(env["preds"], env["digit_labels"])
            env["penalty"] = penalty(logits, env["labels"])

        train_loss = torch.stack([e["loss"] for e in train_envs]).mean()
        train_acc = torch.stack([e["acc"] for e in train_envs]).mean()
        train_penalty = torch.stack([e["penalty"] for e in train_envs]).mean()

        weight_norm = torch.tensor(0.0).cuda()
        for w in mlp.parameters():
            weight_norm += w.norm().pow(2)

        loss = train_loss.clone()
        loss += flags.l2_regularizer_weight * weight_norm
        penalty_weight = (
            flags.penalty_weight if step >= flags.penalty_anneal_iters else 1.0
        )
        loss += penalty_weight * train_penalty
        if penalty_weight > 1.0:
            # Rescale the entire loss to keep gradients in a reasonable range
            loss /= penalty_weight

        optimizer.zero_grad()
        loss.backward()
        optimizer.step()

        test_accs = torch.stack([e["acc"] for e in test_envs])
        test_acc = test_accs.mean()
        if step % 100 == 0:
            pretty_print(
                int(step),
                torch.stack([e["loss"].detach().cpu() for e in train_envs]).numpy(),
                torch.stack([e["acc"].detach().cpu() for e in train_envs]).numpy(),
                torch.stack([e["penalty"].detach().cpu() for e in train_envs]).numpy(),
                torch.stack([e["loss"].detach().cpu() for e in test_envs]).numpy(),
                test_accs.detach().cpu().numpy(),
                torch.stack([e["matched_color"].detach().cpu() for e in envs]).numpy(),
                torch.stack([e["matched_digit"].detach().cpu() for e in envs]).numpy(),
            )

    final_train_accs.append(train_acc.detach().cpu().numpy())
    final_test_accs.append(test_acc.detach().cpu().numpy())
    print("Final train acc (mean/std across restarts so far):")
    print(np.mean(final_train_accs), np.std(final_train_accs))
    print("Final test acc (mean/std across restarts so far):")
    print(np.mean(final_test_accs), np.std(final_test_accs))


==> anc/colored-mnist/run-experiments.sh <==
#!/usr/bin/env bash

# Script to run a grid of experiments for main.py.
# Fills in results-nll, results-square to be processed with plot-results.ipynb.
# Amenable to running more than one in parallel without duplicating work,
# just set CUDA_VISIBLE_DEVICES.
# (Across machines on a slower shared filesystem, might duplicate sometimes.)
# Tries to clean up after itself if a run crashed or whatever,
# but if the notebook complains about a bad file (that isn't currently running),
# delete it and run this script again.

# By Danica J. Sutherland. Licensed under CC BY-NC 4.0; see main.py.


PYTHON=${PYTHON:-python}

cd $(dirname $0)

i=0

for steps in 501; do
  for rep in $(seq 100); do
    for arch in split normal; do
      if [[ $arch == split ]]; then
        archargs="--split-arch";
      else
        archargs="";
      fi

      for invariant in digit color; do
        for loss in nll square; do
          if [[ $loss == nll ]]; then
            lossargs="--logistic";
            types=(good 05)
          else
            lossargs="--square-loss";
            types=(good 10)
          fi

          for type in "${types[@]}"; do
            if [[ $type == good ]]; then
              p_base=0.25;
              p1=0.1;
              p2=0.2;
              ptest=0.9;
            elif [[ $loss == square ]]; then
              if [[ $type == 10 ]]; then
                p_base=0.1;
                p1=0.2;
                p2=0.25;
              else
                echo "??? - $loss $type"
                exit -1
              fi
              ptest=0.9;
            else
              if [[ $type == 05 ]]; then
                p_base=0.05;
                p1=0.1;
                p2=0.2;
                ptest=0.9;
              else
                echo "??? - $loss $type"
                exit -1
              fi
            fi
            if [[ $invariant == digit ]]; then
              envargs="--train-envs=(($p_base,$p1),($p_base,$p2)) --test-envs=(($p_base,$ptest),)"
            else
              envargs="--train-envs=(($p1,$p_base),($p2,$p_base)) --test-envs=(($ptest,$p_base),)"
            fi

            for algo in irmv1 erm grayscale coloronly; do
              if [[ $algo == irmv1 ]]; then
                algoargs="--random-params"
              elif [[ $algo == erm ]]; then
                algoargs="--random-params --no-penalty"
              elif [[ $algo == grayscale ]]; then
                algoargs="--random-params --grayscale-model"
              else
                algoargs="--random-params --color-only-model"
              fi

              fn=results_${loss}/${invariant}-${type}/${algo}-${arch}/${steps}/${rep}.txt

              ((i++))
              if [[ ! -e $fn ]]; then
                echo "$i: $fn"
                mkdir -p $(dirname $fn)
                if ! $PYTHON main.py $algoargs $lossargs $archargs $envargs --n-restarts 1 --steps $steps > $fn; then
                  echo "ERROR. will dump command output, delete the remnant, then crash" >&2
                  cat $fn >&2
                  rm $fn
                  exit 1
                fi
              fi
            done
          done
        done
      done
    done
  done
done


==> anc/two-bit/pure-irm-fail-example-all.txt <==
Mask: [0, 0, 0, 0, 0, 0, 0, 0, 1]; E[Y | X in S] = -x**2 - 2*x/3 + 3/5
Mask: [0, 0, 0, 0, 0, 0, 0, 1, 0]; E[Y | X in S] = -2*x**2 + 2*x/3 + 3/10
Mask: [0, 0, 0, 0, 0, 0, 0, 1, 1]; E[Y | X in S] = 9/20 - 3*x**2/2
Mask: [0, 0, 0, 0, 0, 0, 1, 0, 0]; E[Y | X in S] = 3*x**2
Mask: [0, 0, 0, 0, 0, 0, 1, 0, 1]; E[Y | X in S] = x**2 - x/3 + 3/10
Mask: [0, 0, 0, 0, 0, 0, 1, 1, 0]; E[Y | X in S] = x**2/2 + x/3 + 3/20
Mask: [0, 0, 0, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = 3/10
Mask: [0, 0, 0, 0, 0, 1, 0, 0, 0]; E[Y | X in S] = -2*x**2 + 2*x/3 + 3/10
Mask: [0, 0, 0, 0, 0, 1, 0, 0, 1]; E[Y | X in S] = 3*(-30*x**3 + 10*x**2 + 3)/(10*(3*x + 2))
Mask: [0, 0, 0, 0, 0, 1, 0, 1, 0]; E[Y | X in S] = -2*x**2 + 2*x/3 + 3/10
Mask: [0, 0, 0, 0, 0, 1, 0, 1, 1]; E[Y | X in S] = -x**3 - x**2/3 - 7*x/90 + 2/5
Mask: [0, 0, 0, 0, 0, 1, 1, 0, 0]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 74*x + 9)/(30*(3*x + 2))
Mask: [0, 0, 0, 0, 0, 1, 1, 0, 1]; E[Y | X in S] = -6*x**3 + 2*x**2 + 3/10
Mask: [0, 0, 0, 0, 0, 1, 1, 1, 0]; E[Y | X in S] = -5*x**3 + x**2/3 + 67*x/90 + 1/5
Mask: [0, 0, 0, 0, 0, 1, 1, 1, 1]; E[Y | X in S] = (360*x**3 - 60*x**2 + 7*x - 36)/(30*(3*x - 4))
Mask: [0, 0, 0, 0, 1, 0, 0, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 0, 0, 1, 0, 0, 0, 1]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(15*(3*x + 2))
Mask: [0, 0, 0, 0, 1, 0, 0, 1, 0]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(30*(3*x + 2))
Mask: [0, 0, 0, 0, 1, 0, 0, 1, 1]; E[Y | X in S] = (3*x - 1)*(10*x**2 - 3)/10
Mask: [0, 0, 0, 0, 1, 0, 1, 0, 0]; E[Y | X in S] = x**2*(90 - 270*x)/(30*(3*x + 2))
Mask: [0, 0, 0, 0, 1, 0, 1, 0, 1]; E[Y | X in S] = -2*x**3 + 4*x**2/3 - 37*x/45 + 1/5
Mask: [0, 0, 0, 0, 1, 0, 1, 1, 0]; E[Y | X in S] = -x**3 - x**2/3 - 7*x/90 + 1/10
Mask: [0, 0, 0, 0, 1, 0, 1, 1, 1]; E[Y | X in S] = 9*(3*x - 1)/(10*(3*x - 4))
Mask: [0, 0, 0, 0, 1, 1, 0, 0, 0]; E[Y | X in S] = -x**2 + x/3 + 3/20
Mask: [0, 0, 0, 0, 1, 1, 0, 0, 1]; E[Y | X in S] = (-30*x**3 + 10*x**2 + 3)/(10*(3*x + 1))
Mask: [0, 0, 0, 0, 1, 1, 0, 1, 0]; E[Y | X in S] = (3*x + 2)*(-60*x**2 + 20*x + 9)/(90*(3*x + 1))
Mask: [0, 0, 0, 0, 1, 1, 0, 1, 1]; E[Y | X in S] = (-90*x**3 - 30*x**2 - 7*x + 36)/(60*(3*x + 2))
Mask: [0, 0, 0, 0, 1, 1, 1, 0, 0]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 74*x + 9)/(90*(3*x + 1))
Mask: [0, 0, 0, 0, 1, 1, 1, 0, 1]; E[Y | X in S] = 3*(-60*x**3 + 20*x**2 + 3)/(20*(3*x + 2))
Mask: [0, 0, 0, 0, 1, 1, 1, 1, 0]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 67*x + 18)/(60*(3*x + 2))
Mask: [0, 0, 0, 0, 1, 1, 1, 1, 1]; E[Y | X in S] = (-360*x**3 + 60*x**2 - 7*x + 36)/(30*(3*x + 5))
Mask: [0, 0, 0, 1, 0, 0, 0, 0, 0]; E[Y | X in S] = 2*x**2 - 2*x/3 - 3/10
Mask: [0, 0, 0, 1, 0, 0, 0, 0, 1]; E[Y | X in S] = (450*x**3 - 30*x**2 - 148*x + 9)/(30*(3*x + 2))
Mask: [0, 0, 0, 1, 0, 0, 0, 1, 0]; E[Y | X in S] = 3*x*(60*x**2 - 20*x - 9)/(10*(3*x + 2))
Mask: [0, 0, 0, 1, 0, 0, 0, 1, 1]; E[Y | X in S] = 7*x**3 - 5*x**2/3 - 31*x/18 + 1/5
Mask: [0, 0, 0, 1, 0, 0, 1, 0, 0]; E[Y | X in S] = (90*x**3 + 30*x**2 - 74*x - 9)/(30*(3*x + 2))
Mask: [0, 0, 0, 1, 0, 0, 1, 0, 1]; E[Y | X in S] = 2*x**3 + 2*x**2/3 - 74*x/45 + 1/10
Mask: [0, 0, 0, 1, 0, 0, 1, 1, 0]; E[Y | X in S] = x*(30*x**2 - 10*x - 9)/10
Mask: [0, 0, 0, 1, 0, 0, 1, 1, 1]; E[Y | X in S] = (-360*x**3 + 60*x**2 + 155*x - 18)/(30*(3*x - 4))
Mask: [0, 0, 0, 1, 0, 1, 0, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 0, 1, 0, 1, 0, 0, 1]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(45*(3*x + 1))
Mask: [0, 0, 0, 1, 0, 1, 0, 1, 0]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(90*(3*x + 1))
Mask: [0, 0, 0, 1, 0, 1, 0, 1, 1]; E[Y | X in S] = 3*(3*x - 1)*(10*x**2 - 3)/(20*(3*x + 2))
Mask: [0, 0, 0, 1, 0, 1, 1, 0, 0]; E[Y | X in S] = x**2*(30 - 90*x)/(30*(3*x + 1))
Mask: [0, 0, 0, 1, 0, 1, 1, 0, 1]; E[Y | X in S] = (-90*x**3 + 60*x**2 - 37*x + 9)/(30*(3*x + 2))
Mask: [0, 0, 0, 1, 0, 1, 1, 1, 0]; E[Y | X in S] = (-90*x**3 - 30*x**2 - 7*x + 9)/(60*(3*x + 2))
Mask: [0, 0, 0, 1, 0, 1, 1, 1, 1]; E[Y | X in S] = 9*(1 - 3*x)/(10*(3*x + 5))
Mask: [0, 0, 0, 1, 1, 0, 0, 0, 0]; E[Y | X in S] = x**2 - x/3 - 3/20
Mask: [0, 0, 0, 1, 1, 0, 0, 0, 1]; E[Y | X in S] = (450*x**3 - 30*x**2 - 148*x + 9)/(90*(3*x + 1))
Mask: [0, 0, 0, 1, 1, 0, 0, 1, 0]; E[Y | X in S] = x*(60*x**2 - 20*x - 9)/(10*(3*x + 1))
Mask: [0, 0, 0, 1, 1, 0, 0, 1, 1]; E[Y | X in S] = (630*x**3 - 150*x**2 - 155*x + 18)/(60*(3*x + 2))
Mask: [0, 0, 0, 1, 1, 0, 1, 0, 0]; E[Y | X in S] = (90*x**3 + 30*x**2 - 74*x - 9)/(90*(3*x + 1))
Mask: [0, 0, 0, 1, 1, 0, 1, 0, 1]; E[Y | X in S] = (180*x**3 + 60*x**2 - 148*x + 9)/(60*(3*x + 2))
Mask: [0, 0, 0, 1, 1, 0, 1, 1, 0]; E[Y | X in S] = 3*x*(30*x**2 - 10*x - 9)/(20*(3*x + 2))
Mask: [0, 0, 0, 1, 1, 0, 1, 1, 1]; E[Y | X in S] = (360*x**3 - 60*x**2 - 155*x + 18)/(30*(3*x + 5))
Mask: [0, 0, 0, 1, 1, 1, 0, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 0, 1, 1, 1, 0, 0, 1]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(15*(15*x + 4))
Mask: [0, 0, 0, 1, 1, 1, 0, 1, 0]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(30*(15*x + 4))
Mask: [0, 0, 0, 1, 1, 1, 0, 1, 1]; E[Y | X in S] = 3*(3*x - 1)*(10*x**2 - 3)/(10*(12*x + 5))
Mask: [0, 0, 0, 1, 1, 1, 1, 0, 0]; E[Y | X in S] = x**2*(90 - 270*x)/(30*(15*x + 4))
Mask: [0, 0, 0, 1, 1, 1, 1, 0, 1]; E[Y | X in S] = (-90*x**3 + 60*x**2 - 37*x + 9)/(15*(12*x + 5))
Mask: [0, 0, 0, 1, 1, 1, 1, 1, 0]; E[Y | X in S] = (-90*x**3 - 30*x**2 - 7*x + 9)/(30*(12*x + 5))
Mask: [0, 0, 0, 1, 1, 1, 1, 1, 1]; E[Y | X in S] = 3*(1 - 3*x)/(10*(3*x + 2))
Mask: [0, 0, 1, 0, 0, 0, 0, 0, 0]; E[Y | X in S] = -3*x**2
Mask: [0, 0, 1, 0, 0, 0, 0, 0, 1]; E[Y | X in S] = -2*x**2 - x/3 + 3/10
Mask: [0, 0, 1, 0, 0, 0, 0, 1, 0]; E[Y | X in S] = -5*x**2/2 + x/3 + 3/20
Mask: [0, 0, 1, 0, 0, 0, 0, 1, 1]; E[Y | X in S] = 3/10 - 2*x**2
Mask: [0, 0, 1, 0, 0, 0, 1, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 1, 0, 0, 0, 1, 0, 1]; E[Y | X in S] = -x**2/3 - 2*x/9 + 1/5
Mask: [0, 0, 1, 0, 0, 0, 1, 1, 0]; E[Y | X in S] = -2*x**2/3 + 2*x/9 + 1/10
Mask: [0, 0, 1, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = 9/40 - 3*x**2/4
Mask: [0, 0, 1, 0, 0, 1, 0, 0, 0]; E[Y | X in S] = (-90*x**3 - 30*x**2 + 74*x + 9)/(30*(3*x + 2))
Mask: [0, 0, 1, 0, 0, 1, 0, 0, 1]; E[Y | X in S] = 3/10
Mask: [0, 0, 1, 0, 0, 1, 0, 1, 0]; E[Y | X in S] = x**3 - 5*x**2/3 + 67*x/90 + 1/5
Mask: [0, 0, 1, 0, 0, 1, 0, 1, 1]; E[Y | X in S] = (-180*x**3 + 120*x**2 + 7*x - 36)/(30*(3*x - 4))
Mask: [0, 0, 1, 0, 0, 1, 1, 0, 0]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/90
Mask: [0, 0, 1, 0, 0, 1, 1, 0, 1]; E[Y | X in S] = 3*(30*x**3 - 10*x**2 - 3)/(10*(3*x - 4))
Mask: [0, 0, 1, 0, 0, 1, 1, 1, 0]; E[Y | X in S] = (180*x**3 + 60*x**2 - 67*x - 18)/(30*(3*x - 4))
Mask: [0, 0, 1, 0, 0, 1, 1, 1, 1]; E[Y | X in S] = (90*x**3 + 30*x**2 + 7*x - 36)/(30*(6*x - 5))
Mask: [0, 0, 1, 0, 1, 0, 0, 0, 0]; E[Y | X in S] = x**2*(270*x - 90)/(30*(3*x + 2))
Mask: [0, 0, 1, 0, 1, 0, 0, 0, 1]; E[Y | X in S] = (x - 1/3)*(60*x**2 + 10*x - 9)/15
Mask: [0, 0, 1, 0, 1, 0, 0, 1, 0]; E[Y | X in S] = (x - 1/3)*(150*x**2 - 20*x - 9)/30
Mask: [0, 0, 1, 0, 1, 0, 0, 1, 1]; E[Y | X in S] = 3*(-60*x**3 + 20*x**2 + 9*x - 3)/(10*(3*x - 4))
Mask: [0, 0, 1, 0, 1, 0, 1, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 1, 0, 1, 0, 1, 0, 1]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(15*(3*x - 4))
Mask: [0, 0, 1, 0, 1, 0, 1, 1, 0]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(30*(3*x - 4))
Mask: [0, 0, 1, 0, 1, 0, 1, 1, 1]; E[Y | X in S] = 3*(3 - 10*x**2)*(3*x - 1)/(10*(6*x - 5))
Mask: [0, 0, 1, 0, 1, 1, 0, 0, 0]; E[Y | X in S] = (-90*x**3 - 30*x**2 + 74*x + 9)/(90*(3*x + 1))
Mask: [0, 0, 1, 0, 1, 1, 0, 0, 1]; E[Y | X in S] = 9/(20*(3*x + 2))
Mask: [0, 0, 1, 0, 1, 1, 0, 1, 0]; E[Y | X in S] = (90*x**3 - 150*x**2 + 67*x + 18)/(60*(3*x + 2))
Mask: [0, 0, 1, 0, 1, 1, 0, 1, 1]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 36)/(30*(3*x + 5))
Mask: [0, 0, 1, 0, 1, 1, 1, 0, 0]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/(60*(3*x + 2))
Mask: [0, 0, 1, 0, 1, 1, 1, 0, 1]; E[Y | X in S] = 3*(-30*x**3 + 10*x**2 + 3)/(10*(3*x + 5))
Mask: [0, 0, 1, 0, 1, 1, 1, 1, 0]; E[Y | X in S] = (3*x + 2)*(-60*x**2 + 20*x + 9)/(30*(3*x + 5))
Mask: [0, 0, 1, 0, 1, 1, 1, 1, 1]; E[Y | X in S] = -x**3/2 - x**2/6 - 7*x/180 + 1/5
Mask: [0, 0, 1, 1, 0, 0, 0, 0, 0]; E[Y | X in S] = (630*x**3 - 150*x**2 - 74*x - 9)/(30*(3*x + 2))
Mask: [0, 0, 1, 1, 0, 0, 0, 0, 1]; E[Y | X in S] = 8*x**3 - 4*x**2/3 - 74*x/45 + 1/10
Mask: [0, 0, 1, 1, 0, 0, 0, 1, 0]; E[Y | X in S] = 3*x*(30*x**2 - 10*x - 3)/10
Mask: [0, 0, 1, 1, 0, 0, 0, 1, 1]; E[Y | X in S] = (-900*x**3 + 240*x**2 + 155*x - 18)/(30*(3*x - 4))
Mask: [0, 0, 1, 1, 0, 0, 1, 0, 0]; E[Y | X in S] = 4*x**3 - 2*x**2/3 - 37*x/45 - 1/10
Mask: [0, 0, 1, 1, 0, 0, 1, 0, 1]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 148*x - 9)/(30*(3*x - 4))
Mask: [0, 0, 1, 1, 0, 0, 1, 1, 0]; E[Y | X in S] = 3*x*(-60*x**2 + 20*x + 9)/(10*(3*x - 4))
Mask: [0, 0, 1, 1, 0, 0, 1, 1, 1]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 155*x - 18)/(30*(6*x - 5))
Mask: [0, 0, 1, 1, 0, 1, 0, 0, 0]; E[Y | X in S] = x**2*(90*x - 30)/(30*(3*x + 1))
Mask: [0, 0, 1, 1, 0, 1, 0, 0, 1]; E[Y | X in S] = (3*x - 1)*(60*x**2 + 10*x - 9)/(30*(3*x + 2))
Mask: [0, 0, 1, 1, 0, 1, 0, 1, 0]; E[Y | X in S] = (3*x - 1)*(150*x**2 - 20*x - 9)/(60*(3*x + 2))
Mask: [0, 0, 1, 1, 0, 1, 0, 1, 1]; E[Y | X in S] = 3*(3*x - 1)*(20*x**2 - 3)/(10*(3*x + 5))
Mask: [0, 0, 1, 1, 0, 1, 1, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 1, 1, 0, 1, 1, 0, 1]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(15*(3*x + 5))
Mask: [0, 0, 1, 1, 0, 1, 1, 1, 0]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(30*(3*x + 5))
Mask: [0, 0, 1, 1, 0, 1, 1, 1, 1]; E[Y | X in S] = (3*x - 1)*(10*x**2 - 3)/20
Mask: [0, 0, 1, 1, 1, 0, 0, 0, 0]; E[Y | X in S] = (630*x**3 - 150*x**2 - 74*x - 9)/(90*(3*x + 1))
Mask: [0, 0, 1, 1, 1, 0, 0, 0, 1]; E[Y | X in S] = (720*x**3 - 120*x**2 - 148*x + 9)/(60*(3*x + 2))
Mask: [0, 0, 1, 1, 1, 0, 0, 1, 0]; E[Y | X in S] = 9*x*(30*x**2 - 10*x - 3)/(20*(3*x + 2))
Mask: [0, 0, 1, 1, 1, 0, 0, 1, 1]; E[Y | X in S] = (900*x**3 - 240*x**2 - 155*x + 18)/(30*(3*x + 5))
Mask: [0, 0, 1, 1, 1, 0, 1, 0, 0]; E[Y | X in S] = (360*x**3 - 60*x**2 - 74*x - 9)/(60*(3*x + 2))
Mask: [0, 0, 1, 1, 1, 0, 1, 0, 1]; E[Y | X in S] = (450*x**3 - 30*x**2 - 148*x + 9)/(30*(3*x + 5))
Mask: [0, 0, 1, 1, 1, 0, 1, 1, 0]; E[Y | X in S] = 3*x*(60*x**2 - 20*x - 9)/(10*(3*x + 5))
Mask: [0, 0, 1, 1, 1, 0, 1, 1, 1]; E[Y | X in S] = 7*x**3/2 - 5*x**2/6 - 31*x/36 + 1/10
Mask: [0, 0, 1, 1, 1, 1, 0, 0, 0]; E[Y | X in S] = x**2*(270*x - 90)/(30*(15*x + 4))
Mask: [0, 0, 1, 1, 1, 1, 0, 0, 1]; E[Y | X in S] = (180*x**3 - 30*x**2 - 37*x + 9)/(15*(12*x + 5))
Mask: [0, 0, 1, 1, 1, 1, 0, 1, 0]; E[Y | X in S] = (3*x - 1)*(150*x**2 - 20*x - 9)/(30*(12*x + 5))
Mask: [0, 0, 1, 1, 1, 1, 0, 1, 1]; E[Y | X in S] = (3*x - 1)*(20*x**2 - 3)/(10*(3*x + 2))
Mask: [0, 0, 1, 1, 1, 1, 1, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 1, 1, 1, 1, 1, 0, 1]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(45*(3*x + 2))
Mask: [0, 0, 1, 1, 1, 1, 1, 1, 0]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(90*(3*x + 2))
Mask: [0, 0, 1, 1, 1, 1, 1, 1, 1]; E[Y | X in S] = 3*(3*x - 1)*(10*x**2 - 3)/(10*(6*x + 7))
Mask: [0, 1, 0, 0, 0, 0, 0, 0, 0]; E[Y | X in S] = 2*x**2 - 2*x/3 - 3/10
Mask: [0, 1, 0, 0, 0, 0, 0, 0, 1]; E[Y | X in S] = x**2/2 - 2*x/3 + 3/20
Mask: [0, 1, 0, 0, 0, 0, 0, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 0, 0, 0, 0, 0, 1, 1]; E[Y | X in S] = -x**2/3 - 2*x/9 + 1/5
Mask: [0, 1, 0, 0, 0, 0, 1, 0, 0]; E[Y | X in S] = 5*x**2/2 - x/3 - 3/20
Mask: [0, 1, 0, 0, 0, 0, 1, 0, 1]; E[Y | X in S] = 4*x**2/3 - 4*x/9 + 1/10
Mask: [0, 1, 0, 0, 0, 0, 1, 1, 0]; E[Y | X in S] = x**2
Mask: [0, 1, 0, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = x**2/2 - x/6 + 3/20
Mask: [0, 1, 0, 0, 0, 1, 0, 0, 0]; E[Y | X in S] = 3*x*(-60*x**2 + 20*x + 9)/(10*(3*x + 2))
Mask: [0, 1, 0, 0, 0, 1, 0, 0, 1]; E[Y | X in S] = -5*x**3 + 7*x**2/3 + 7*x/90 + 1/5
Mask: [0, 1, 0, 0, 0, 1, 0, 1, 0]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/90
Mask: [0, 1, 0, 0, 0, 1, 0, 1, 1]; E[Y | X in S] = 3*(30*x**3 - 10*x**2 - 3)/(10*(3*x - 4))
Mask: [0, 1, 0, 0, 0, 1, 1, 0, 0]; E[Y | X in S] = 3*x*(-30*x**2 + 10*x + 3)/10
Mask: [0, 1, 0, 0, 0, 1, 1, 0, 1]; E[Y | X in S] = (720*x**3 - 300*x**2 - 7*x - 18)/(30*(3*x - 4))
Mask: [0, 1, 0, 0, 0, 1, 1, 1, 0]; E[Y | X in S] = (630*x**3 - 150*x**2 - 74*x - 9)/(30*(3*x - 4))
Mask: [0, 1, 0, 0, 0, 1, 1, 1, 1]; E[Y | X in S] = 3*(60*x**3 - 20*x**2 - 3)/(10*(6*x - 5))
Mask: [0, 1, 0, 0, 1, 0, 0, 0, 0]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(30*(3*x + 2))
Mask: [0, 1, 0, 0, 1, 0, 0, 0, 1]; E[Y | X in S] = (x - 1/3)*(-30*x**2 + 40*x - 9)/30
Mask: [0, 1, 0, 0, 1, 0, 0, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 0, 0, 1, 0, 0, 1, 1]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(15*(3*x - 4))
Mask: [0, 1, 0, 0, 1, 0, 1, 0, 0]; E[Y | X in S] = -5*x**3 + 7*x**2/3 + 7*x/90 - 1/10
Mask: [0, 1, 0, 0, 1, 0, 1, 0, 1]; E[Y | X in S] = (3*x - 1)*(120*x**2 - 40*x + 9)/(30*(3*x - 4))
Mask: [0, 1, 0, 0, 1, 0, 1, 1, 0]; E[Y | X in S] = x**2*(270*x - 90)/(30*(3*x - 4))
Mask: [0, 1, 0, 0, 1, 0, 1, 1, 1]; E[Y | X in S] = (90*x**3 - 60*x**2 + 37*x - 9)/(15*(6*x - 5))
Mask: [0, 1, 0, 0, 1, 1, 0, 0, 0]; E[Y | X in S] = x*(-60*x**2 + 20*x + 9)/(10*(3*x + 1))
Mask: [0, 1, 0, 0, 1, 1, 0, 0, 1]; E[Y | X in S] = (-450*x**3 + 210*x**2 + 7*x + 18)/(60*(3*x + 2))
Mask: [0, 1, 0, 0, 1, 1, 0, 1, 0]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/(60*(3*x + 2))
Mask: [0, 1, 0, 0, 1, 1, 0, 1, 1]; E[Y | X in S] = 3*(-30*x**3 + 10*x**2 + 3)/(10*(3*x + 5))
Mask: [0, 1, 0, 0, 1, 1, 1, 0, 0]; E[Y | X in S] = 9*x*(-30*x**2 + 10*x + 3)/(20*(3*x + 2))
Mask: [0, 1, 0, 0, 1, 1, 1, 0, 1]; E[Y | X in S] = (-720*x**3 + 300*x**2 + 7*x + 18)/(30*(3*x + 5))
Mask: [0, 1, 0, 0, 1, 1, 1, 1, 0]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 74*x + 9)/(30*(3*x + 5))
Mask: [0, 1, 0, 0, 1, 1, 1, 1, 1]; E[Y | X in S] = -3*x**3 + x**2 + 3/20
Mask: [0, 1, 0, 1, 0, 0, 0, 0, 0]; E[Y | X in S] = 2*x**2 - 2*x/3 - 3/10
Mask: [0, 1, 0, 1, 0, 0, 0, 0, 1]; E[Y | X in S] = x*(90*x**2 + 30*x - 47)/30
Mask: [0, 1, 0, 1, 0, 0, 0, 1, 0]; E[Y | X in S] = 4*x**3 - 2*x**2/3 - 37*x/45 - 1/10
Mask: [0, 1, 0, 1, 0, 0, 0, 1, 1]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 148*x - 9)/(30*(3*x - 4))
Mask: [0, 1, 0, 1, 0, 0, 1, 0, 0]; E[Y | X in S] = -x**3 + 5*x**2/3 - 67*x/90 - 1/5
Mask: [0, 1, 0, 1, 0, 0, 1, 0, 1]; E[Y | X in S] = x*(47 - 60*x)/(10*(3*x - 4))
Mask: [0, 1, 0, 1, 0, 0, 1, 1, 0]; E[Y | X in S] = (-90*x**3 - 30*x**2 + 74*x + 9)/(30*(3*x - 4))
Mask: [0, 1, 0, 1, 0, 0, 1, 1, 1]; E[Y | X in S] = (-180*x**3 - 60*x**2 + 148*x - 9)/(30*(6*x - 5))
Mask: [0, 1, 0, 1, 0, 1, 0, 0, 0]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(90*(3*x + 1))
Mask: [0, 1, 0, 1, 0, 1, 0, 0, 1]; E[Y | X in S] = (3*x - 1)*(-30*x**2 + 40*x - 9)/(60*(3*x + 2))
Mask: [0, 1, 0, 1, 0, 1, 0, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 0, 1, 0, 1, 0, 1, 1]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(15*(3*x + 5))
Mask: [0, 1, 0, 1, 0, 1, 1, 0, 0]; E[Y | X in S] = (-450*x**3 + 210*x**2 + 7*x - 9)/(60*(3*x + 2))
Mask: [0, 1, 0, 1, 0, 1, 1, 0, 1]; E[Y | X in S] = (-360*x**3 + 240*x**2 - 67*x + 9)/(30*(3*x + 5))
Mask: [0, 1, 0, 1, 0, 1, 1, 1, 0]; E[Y | X in S] = x**2*(90 - 270*x)/(30*(3*x + 5))
Mask: [0, 1, 0, 1, 0, 1, 1, 1, 1]; E[Y | X in S] = -x**3 + 2*x**2/3 - 37*x/90 + 1/10
Mask: [0, 1, 0, 1, 1, 0, 0, 0, 0]; E[Y | X in S] = (180*x**3 + 60*x**2 - 67*x - 18)/(90*(3*x + 1))
Mask: [0, 1, 0, 1, 1, 0, 0, 0, 1]; E[Y | X in S] = x*(90*x**2 + 30*x - 47)/(20*(3*x + 2))
Mask: [0, 1, 0, 1, 1, 0, 0, 1, 0]; E[Y | X in S] = (360*x**3 - 60*x**2 - 74*x - 9)/(60*(3*x + 2))
Mask: [0, 1, 0, 1, 1, 0, 0, 1, 1]; E[Y | X in S] = (450*x**3 - 30*x**2 - 148*x + 9)/(30*(3*x + 5))
Mask: [0, 1, 0, 1, 1, 0, 1, 0, 0]; E[Y | X in S] = (-90*x**3 + 150*x**2 - 67*x - 18)/(60*(3*x + 2))
Mask: [0, 1, 0, 1, 1, 0, 1, 0, 1]; E[Y | X in S] = x*(60*x - 47)/(10*(3*x + 5))
Mask: [0, 1, 0, 1, 1, 0, 1, 1, 0]; E[Y | X in S] = (90*x**3 + 30*x**2 - 74*x - 9)/(30*(3*x + 5))
Mask: [0, 1, 0, 1, 1, 0, 1, 1, 1]; E[Y | X in S] = x**3 + x**2/3 - 37*x/45 + 1/20
Mask: [0, 1, 0, 1, 1, 1, 0, 0, 0]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(30*(15*x + 4))
Mask: [0, 1, 0, 1, 1, 1, 0, 0, 1]; E[Y | X in S] = (3*x - 1)*(-30*x**2 + 40*x - 9)/(30*(12*x + 5))
Mask: [0, 1, 0, 1, 1, 1, 0, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 0, 1, 1, 1, 0, 1, 1]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(45*(3*x + 2))
Mask: [0, 1, 0, 1, 1, 1, 1, 0, 0]; E[Y | X in S] = (-450*x**3 + 210*x**2 + 7*x - 9)/(30*(12*x + 5))
Mask: [0, 1, 0, 1, 1, 1, 1, 0, 1]; E[Y | X in S] = (-360*x**3 + 240*x**2 - 67*x + 9)/(90*(3*x + 2))
Mask: [0, 1, 0, 1, 1, 1, 1, 1, 0]; E[Y | X in S] = x**2*(30 - 90*x)/(30*(3*x + 2))
Mask: [0, 1, 0, 1, 1, 1, 1, 1, 1]; E[Y | X in S] = (-90*x**3 + 60*x**2 - 37*x + 9)/(15*(6*x + 7))
Mask: [0, 1, 1, 0, 0, 0, 0, 0, 0]; E[Y | X in S] = -x**2/2 - x/3 - 3/20
Mask: [0, 1, 1, 0, 0, 0, 0, 0, 1]; E[Y | X in S] = -2*x**2/3 - 4*x/9 + 1/10
Mask: [0, 1, 1, 0, 0, 0, 0, 1, 0]; E[Y | X in S] = -x**2
Mask: [0, 1, 1, 0, 0, 0, 0, 1, 1]; E[Y | X in S] = -x**2 - x/6 + 3/20
Mask: [0, 1, 1, 0, 0, 0, 1, 0, 0]; E[Y | X in S] = 2*x**2/3 - 2*x/9 - 1/10
Mask: [0, 1, 1, 0, 0, 0, 1, 0, 1]; E[Y | X in S] = x**2/4 - x/3 + 3/40
Mask: [0, 1, 1, 0, 0, 0, 1, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 1, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = -x**2/5 - 2*x/15 + 3/25
Mask: [0, 1, 1, 0, 0, 1, 0, 0, 0]; E[Y | X in S] = x*(-30*x**2 + 10*x + 9)/10
Mask: [0, 1, 1, 0, 0, 1, 0, 0, 1]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x - 18)/(30*(3*x - 4))
Mask: [0, 1, 1, 0, 0, 1, 0, 1, 0]; E[Y | X in S] = (90*x**3 + 30*x**2 - 74*x - 9)/(30*(3*x - 4))
Mask: [0, 1, 1, 0, 0, 1, 0, 1, 1]; E[Y | X in S] = -9/(10*(6*x - 5))
Mask: [0, 1, 1, 0, 0, 1, 1, 0, 0]; E[Y | X in S] = 3*x*(60*x**2 - 20*x - 9)/(10*(3*x - 4))
Mask: [0, 1, 1, 0, 0, 1, 1, 0, 1]; E[Y | X in S] = (450*x**3 - 210*x**2 - 7*x - 18)/(30*(6*x - 5))
Mask: [0, 1, 1, 0, 0, 1, 1, 1, 0]; E[Y | X in S] = (360*x**3 - 60*x**2 - 74*x - 9)/(30*(6*x - 5))
Mask: [0, 1, 1, 0, 0, 1, 1, 1, 1]; E[Y | X in S] = (30*x**3 - 10*x**2 - 3)/(10*(3*x - 2))
Mask: [0, 1, 1, 0, 1, 0, 0, 0, 0]; E[Y | X in S] = (x - 1/3)*(30*x**2 + 20*x + 9)/30
Mask: [0, 1, 1, 0, 1, 0, 0, 0, 1]; E[Y | X in S] = (-180*x**3 - 60*x**2 + 67*x - 9)/(30*(3*x - 4))
Mask: [0, 1, 1, 0, 1, 0, 0, 1, 0]; E[Y | X in S] = x**2*(90 - 270*x)/(30*(3*x - 4))
Mask: [0, 1, 1, 0, 1, 0, 0, 1, 1]; E[Y | X in S] = (-180*x**3 + 30*x**2 + 37*x - 9)/(15*(6*x - 5))
Mask: [0, 1, 1, 0, 1, 0, 1, 0, 0]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(30*(3*x - 4))
Mask: [0, 1, 1, 0, 1, 0, 1, 0, 1]; E[Y | X in S] = (3*x - 1)*(30*x**2 - 40*x + 9)/(30*(6*x - 5))
Mask: [0, 1, 1, 0, 1, 0, 1, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 1, 0, 1, 0, 1, 1, 1]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(45*(3*x - 2))
Mask: [0, 1, 1, 0, 1, 1, 0, 0, 0]; E[Y | X in S] = 3*x*(-30*x**2 + 10*x + 9)/(20*(3*x + 2))
Mask: [0, 1, 1, 0, 1, 1, 0, 0, 1]; E[Y | X in S] = (-180*x**3 + 120*x**2 + 7*x + 18)/(30*(3*x + 5))
Mask: [0, 1, 1, 0, 1, 1, 0, 1, 0]; E[Y | X in S] = (-90*x**3 - 30*x**2 + 74*x + 9)/(30*(3*x + 5))
Mask: [0, 1, 1, 0, 1, 1, 0, 1, 1]; E[Y | X in S] = 3/20
Mask: [0, 1, 1, 0, 1, 1, 1, 0, 0]; E[Y | X in S] = 3*x*(-60*x**2 + 20*x + 9)/(10*(3*x + 5))
Mask: [0, 1, 1, 0, 1, 1, 1, 0, 1]; E[Y | X in S] = -5*x**3/2 + 7*x**2/6 + 7*x/180 + 1/10
Mask: [0, 1, 1, 0, 1, 1, 1, 1, 0]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/180
Mask: [0, 1, 1, 0, 1, 1, 1, 1, 1]; E[Y | X in S] = 3*(30*x**3 - 10*x**2 - 3)/(10*(3*x - 7))
Mask: [0, 1, 1, 1, 0, 0, 0, 0, 0]; E[Y | X in S] = 5*x**3 - x**2/3 - 67*x/90 - 1/5
Mask: [0, 1, 1, 1, 0, 0, 0, 0, 1]; E[Y | X in S] = (-540*x**3 + 141*x)/(30*(3*x - 4))
Mask: [0, 1, 1, 1, 0, 0, 0, 1, 0]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 74*x + 9)/(30*(3*x - 4))
Mask: [0, 1, 1, 1, 0, 0, 0, 1, 1]; E[Y | X in S] = (-720*x**3 + 120*x**2 + 148*x - 9)/(30*(6*x - 5))
Mask: [0, 1, 1, 1, 0, 0, 1, 0, 0]; E[Y | X in S] = (3*x + 2)*(-60*x**2 + 20*x + 9)/(30*(3*x - 4))
Mask: [0, 1, 1, 1, 0, 0, 1, 0, 1]; E[Y | X in S] = x*(-90*x**2 - 30*x + 47)/(10*(6*x - 5))
Mask: [0, 1, 1, 1, 0, 0, 1, 1, 0]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/(30*(6*x - 5))
Mask: [0, 1, 1, 1, 0, 0, 1, 1, 1]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 148*x - 9)/(90*(3*x - 2))
Mask: [0, 1, 1, 1, 0, 1, 0, 0, 0]; E[Y | X in S] = (3*x - 1)*(30*x**2 + 20*x + 9)/(60*(3*x + 2))
Mask: [0, 1, 1, 1, 0, 1, 0, 0, 1]; E[Y | X in S] = (3*x - 1)*(60*x**2 + 40*x - 9)/(30*(3*x + 5))
Mask: [0, 1, 1, 1, 0, 1, 0, 1, 0]; E[Y | X in S] = x**2*(270*x - 90)/(30*(3*x + 5))
Mask: [0, 1, 1, 1, 0, 1, 0, 1, 1]; E[Y | X in S] = (x - 1/3)*(60*x**2 + 10*x - 9)/30
Mask: [0, 1, 1, 1, 0, 1, 1, 0, 0]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(30*(3*x + 5))
Mask: [0, 1, 1, 1, 0, 1, 1, 0, 1]; E[Y | X in S] = (3*x - 1)*(-30*x**2 + 40*x - 9)/180
Mask: [0, 1, 1, 1, 0, 1, 1, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 1, 1, 0, 1, 1, 1, 1]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(15*(3*x - 7))
Mask: [0, 1, 1, 1, 1, 0, 0, 0, 0]; E[Y | X in S] = (450*x**3 - 30*x**2 - 67*x - 18)/(60*(3*x + 2))
Mask: [0, 1, 1, 1, 1, 0, 0, 0, 1]; E[Y | X in S] = (540*x**3 - 141*x)/(30*(3*x + 5))
Mask: [0, 1, 1, 1, 1, 0, 0, 1, 0]; E[Y | X in S] = (630*x**3 - 150*x**2 - 74*x - 9)/(30*(3*x + 5))
Mask: [0, 1, 1, 1, 1, 0, 0, 1, 1]; E[Y | X in S] = 4*x**3 - 2*x**2/3 - 37*x/45 + 1/20
Mask: [0, 1, 1, 1, 1, 0, 1, 0, 0]; E[Y | X in S] = (180*x**3 + 60*x**2 - 67*x - 18)/(30*(3*x + 5))
Mask: [0, 1, 1, 1, 1, 0, 1, 0, 1]; E[Y | X in S] = x*(90*x**2 + 30*x - 47)/60
Mask: [0, 1, 1, 1, 1, 0, 1, 1, 0]; E[Y | X in S] = 2*x**3 - x**2/3 - 37*x/90 - 1/20
Mask: [0, 1, 1, 1, 1, 0, 1, 1, 1]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 148*x - 9)/(30*(3*x - 7))
Mask: [0, 1, 1, 1, 1, 1, 0, 0, 0]; E[Y | X in S] = (3*x - 1)*(30*x**2 + 20*x + 9)/(30*(12*x + 5))
Mask: [0, 1, 1, 1, 1, 1, 0, 0, 1]; E[Y | X in S] = (3*x - 1)*(60*x**2 + 40*x - 9)/(90*(3*x + 2))
Mask: [0, 1, 1, 1, 1, 1, 0, 1, 0]; E[Y | X in S] = x**2*(90*x - 30)/(30*(3*x + 2))
Mask: [0, 1, 1, 1, 1, 1, 0, 1, 1]; E[Y | X in S] = (180*x**3 - 30*x**2 - 37*x + 9)/(15*(6*x + 7))
Mask: [0, 1, 1, 1, 1, 1, 1, 0, 0]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(90*(3*x + 2))
Mask: [0, 1, 1, 1, 1, 1, 1, 0, 1]; E[Y | X in S] = (3*x - 1)*(-30*x**2 + 40*x - 9)/(30*(6*x + 7))
Mask: [0, 1, 1, 1, 1, 1, 1, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 1, 1, 1, 1, 1, 1, 1]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(15*(3*x + 8))
Mask: [1, 0, 0, 0, 0, 0, 0, 0, 0]; E[Y | X in S] = x**2 + 2*x/3 - 3/5
Mask: [1, 0, 0, 0, 0, 0, 0, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 0, 0, 0, 0, 0, 1, 0]; E[Y | X in S] = -x**2/2 + 2*x/3 - 3/20
Mask: [1, 0, 0, 0, 0, 0, 0, 1, 1]; E[Y | X in S] = -2*x**2/3 + 2*x/9 + 1/10
Mask: [1, 0, 0, 0, 0, 0, 1, 0, 0]; E[Y | X in S] = 2*x**2 + x/3 - 3/10
Mask: [1, 0, 0, 0, 0, 0, 1, 0, 1]; E[Y | X in S] = x**2
Mask: [1, 0, 0, 0, 0, 0, 1, 1, 0]; E[Y | X in S] = 2*x**2/3 + 4*x/9 - 1/10
Mask: [1, 0, 0, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = x**2/4 + x/6 + 3/40
Mask: [1, 0, 0, 0, 0, 1, 0, 0, 0]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 148*x - 9)/(30*(3*x + 2))
Mask: [1, 0, 0, 0, 0, 1, 0, 0, 1]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/90
Mask: [1, 0, 0, 0, 0, 1, 0, 1, 0]; E[Y | X in S] = x*(-90*x**2 - 30*x + 47)/30
Mask: [1, 0, 0, 0, 0, 1, 0, 1, 1]; E[Y | X in S] = (180*x**3 + 60*x**2 - 67*x - 18)/(30*(3*x - 4))
Mask: [1, 0, 0, 0, 0, 1, 1, 0, 0]; E[Y | X in S] = -8*x**3 + 4*x**2/3 + 74*x/45 - 1/10
Mask: [1, 0, 0, 0, 0, 1, 1, 0, 1]; E[Y | X in S] = (630*x**3 - 150*x**2 - 74*x - 9)/(30*(3*x - 4))
Mask: [1, 0, 0, 0, 0, 1, 1, 1, 0]; E[Y | X in S] = (540*x**3 - 141*x)/(30*(3*x - 4))
Mask: [1, 0, 0, 0, 0, 1, 1, 1, 1]; E[Y | X in S] = (450*x**3 - 30*x**2 - 67*x - 18)/(30*(6*x - 5))
Mask: [1, 0, 0, 0, 1, 0, 0, 0, 0]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(15*(3*x + 2))
Mask: [1, 0, 0, 0, 1, 0, 0, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 0, 0, 1, 0, 0, 1, 0]; E[Y | X in S] = (x - 1/3)*(30*x**2 - 40*x + 9)/30
Mask: [1, 0, 0, 0, 1, 0, 0, 1, 1]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(30*(3*x - 4))
Mask: [1, 0, 0, 0, 1, 0, 1, 0, 0]; E[Y | X in S] = -4*x**3 + 2*x**2/3 + 37*x/45 - 1/5
Mask: [1, 0, 0, 0, 1, 0, 1, 0, 1]; E[Y | X in S] = x**2*(270*x - 90)/(30*(3*x - 4))
Mask: [1, 0, 0, 0, 1, 0, 1, 1, 0]; E[Y | X in S] = (3*x - 1)*(60*x**2 + 40*x - 9)/(30*(3*x - 4))
Mask: [1, 0, 0, 0, 1, 0, 1, 1, 1]; E[Y | X in S] = (3*x - 1)*(30*x**2 + 20*x + 9)/(30*(6*x - 5))
Mask: [1, 0, 0, 0, 1, 1, 0, 0, 0]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 148*x - 9)/(90*(3*x + 1))
Mask: [1, 0, 0, 0, 1, 1, 0, 0, 1]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/(60*(3*x + 2))
Mask: [1, 0, 0, 0, 1, 1, 0, 1, 0]; E[Y | X in S] = x*(-90*x**2 - 30*x + 47)/(20*(3*x + 2))
Mask: [1, 0, 0, 0, 1, 1, 0, 1, 1]; E[Y | X in S] = (3*x + 2)*(-60*x**2 + 20*x + 9)/(30*(3*x + 5))
Mask: [1, 0, 0, 0, 1, 1, 1, 0, 0]; E[Y | X in S] = (-720*x**3 + 120*x**2 + 148*x - 9)/(60*(3*x + 2))
Mask: [1, 0, 0, 0, 1, 1, 1, 0, 1]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 74*x + 9)/(30*(3*x + 5))
Mask: [1, 0, 0, 0, 1, 1, 1, 1, 0]; E[Y | X in S] = (-540*x**3 + 141*x)/(30*(3*x + 5))
Mask: [1, 0, 0, 0, 1, 1, 1, 1, 1]; E[Y | X in S] = -5*x**3/2 + x**2/6 + 67*x/180 + 1/10
Mask: [1, 0, 0, 1, 0, 0, 0, 0, 0]; E[Y | X in S] = 3*(30*x**3 - 10*x**2 - 3)/(10*(3*x + 2))
Mask: [1, 0, 0, 1, 0, 0, 0, 0, 1]; E[Y | X in S] = 4*x**3 - 2*x**2/3 - 37*x/45 - 1/10
Mask: [1, 0, 0, 1, 0, 0, 0, 1, 0]; E[Y | X in S] = 5*x**3 - 7*x**2/3 - 7*x/90 - 1/5
Mask: [1, 0, 0, 1, 0, 0, 0, 1, 1]; E[Y | X in S] = 3*x*(-60*x**2 + 20*x + 9)/(10*(3*x - 4))
Mask: [1, 0, 0, 1, 0, 0, 1, 0, 0]; E[Y | X in S] = -3/10
Mask: [1, 0, 0, 1, 0, 0, 1, 0, 1]; E[Y | X in S] = (-90*x**3 - 30*x**2 + 74*x + 9)/(30*(3*x - 4))
Mask: [1, 0, 0, 1, 0, 0, 1, 1, 0]; E[Y | X in S] = (-180*x**3 + 120*x**2 + 7*x + 18)/(30*(3*x - 4))
Mask: [1, 0, 0, 1, 0, 0, 1, 1, 1]; E[Y | X in S] = 3*x*(-30*x**2 + 10*x + 9)/(10*(6*x - 5))
Mask: [1, 0, 0, 1, 0, 1, 0, 0, 0]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(45*(3*x + 1))
Mask: [1, 0, 0, 1, 0, 1, 0, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 0, 1, 0, 1, 0, 1, 0]; E[Y | X in S] = (3*x - 1)*(30*x**2 - 40*x + 9)/(60*(3*x + 2))
Mask: [1, 0, 0, 1, 0, 1, 0, 1, 1]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(30*(3*x + 5))
Mask: [1, 0, 0, 1, 0, 1, 1, 0, 0]; E[Y | X in S] = (-180*x**3 + 30*x**2 + 37*x - 9)/(30*(3*x + 2))
Mask: [1, 0, 0, 1, 0, 1, 1, 0, 1]; E[Y | X in S] = x**2*(90 - 270*x)/(30*(3*x + 5))
Mask: [1, 0, 0, 1, 0, 1, 1, 1, 0]; E[Y | X in S] = (-180*x**3 - 60*x**2 + 67*x - 9)/(30*(3*x + 5))
Mask: [1, 0, 0, 1, 0, 1, 1, 1, 1]; E[Y | X in S] = -x**3/2 - x**2/6 - 7*x/180 + 1/20
Mask: [1, 0, 0, 1, 1, 0, 0, 0, 0]; E[Y | X in S] = (30*x**3 - 10*x**2 - 3)/(10*(3*x + 1))
Mask: [1, 0, 0, 1, 1, 0, 0, 0, 1]; E[Y | X in S] = (360*x**3 - 60*x**2 - 74*x - 9)/(60*(3*x + 2))
Mask: [1, 0, 0, 1, 1, 0, 0, 1, 0]; E[Y | X in S] = (450*x**3 - 210*x**2 - 7*x - 18)/(60*(3*x + 2))
Mask: [1, 0, 0, 1, 1, 0, 0, 1, 1]; E[Y | X in S] = 3*x*(60*x**2 - 20*x - 9)/(10*(3*x + 5))
Mask: [1, 0, 0, 1, 1, 0, 1, 0, 0]; E[Y | X in S] = -9/(10*(6*x + 4))
Mask: [1, 0, 0, 1, 1, 0, 1, 0, 1]; E[Y | X in S] = (90*x**3 + 30*x**2 - 74*x - 9)/(30*(3*x + 5))
Mask: [1, 0, 0, 1, 1, 0, 1, 1, 0]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x - 18)/(30*(3*x + 5))
Mask: [1, 0, 0, 1, 1, 0, 1, 1, 1]; E[Y | X in S] = x*(30*x**2 - 10*x - 9)/20
Mask: [1, 0, 0, 1, 1, 1, 0, 0, 0]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(15*(15*x + 4))
Mask: [1, 0, 0, 1, 1, 1, 0, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 0, 1, 1, 1, 0, 1, 0]; E[Y | X in S] = (3*x - 1)*(30*x**2 - 40*x + 9)/(30*(12*x + 5))
Mask: [1, 0, 0, 1, 1, 1, 0, 1, 1]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(90*(3*x + 2))
Mask: [1, 0, 0, 1, 1, 1, 1, 0, 0]; E[Y | X in S] = (-180*x**3 + 30*x**2 + 37*x - 9)/(15*(12*x + 5))
Mask: [1, 0, 0, 1, 1, 1, 1, 0, 1]; E[Y | X in S] = x**2*(30 - 90*x)/(30*(3*x + 2))
Mask: [1, 0, 0, 1, 1, 1, 1, 1, 0]; E[Y | X in S] = (-180*x**3 - 60*x**2 + 67*x - 9)/(90*(3*x + 2))
Mask: [1, 0, 0, 1, 1, 1, 1, 1, 1]; E[Y | X in S] = (-90*x**3 - 30*x**2 - 7*x + 9)/(30*(6*x + 7))
Mask: [1, 0, 1, 0, 0, 0, 0, 0, 0]; E[Y | X in S] = -x**2 + x/3 - 3/10
Mask: [1, 0, 1, 0, 0, 0, 0, 0, 1]; E[Y | X in S] = -x**2
Mask: [1, 0, 1, 0, 0, 0, 0, 1, 0]; E[Y | X in S] = -4*x**2/3 + 4*x/9 - 1/10
Mask: [1, 0, 1, 0, 0, 0, 0, 1, 1]; E[Y | X in S] = -5*x**2/4 + x/6 + 3/40
Mask: [1, 0, 1, 0, 0, 0, 1, 0, 0]; E[Y | X in S] = x**2/3 + 2*x/9 - 1/5
Mask: [1, 0, 1, 0, 0, 0, 1, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 1, 0, 0, 0, 1, 1, 0]; E[Y | X in S] = -x**2/4 + x/3 - 3/40
Mask: [1, 0, 1, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = -2*x**2/5 + 2*x/15 + 3/50
Mask: [1, 0, 1, 0, 0, 1, 0, 0, 0]; E[Y | X in S] = -2*x**3 - 2*x**2/3 + 74*x/45 - 1/10
Mask: [1, 0, 1, 0, 0, 1, 0, 0, 1]; E[Y | X in S] = (90*x**3 + 30*x**2 - 74*x - 9)/(30*(3*x - 4))
Mask: [1, 0, 1, 0, 0, 1, 0, 1, 0]; E[Y | X in S] = x*(60*x - 47)/(10*(3*x - 4))
Mask: [1, 0, 1, 0, 0, 1, 0, 1, 1]; E[Y | X in S] = (-90*x**3 + 150*x**2 - 67*x - 18)/(30*(6*x - 5))
Mask: [1, 0, 1, 0, 0, 1, 1, 0, 0]; E[Y | X in S] = (450*x**3 - 30*x**2 - 148*x + 9)/(30*(3*x - 4))
Mask: [1, 0, 1, 0, 0, 1, 1, 0, 1]; E[Y | X in S] = (360*x**3 - 60*x**2 - 74*x - 9)/(30*(6*x - 5))
Mask: [1, 0, 1, 0, 0, 1, 1, 1, 0]; E[Y | X in S] = x*(90*x**2 + 30*x - 47)/(10*(6*x - 5))
Mask: [1, 0, 1, 0, 0, 1, 1, 1, 1]; E[Y | X in S] = (180*x**3 + 60*x**2 - 67*x - 18)/(90*(3*x - 2))
Mask: [1, 0, 1, 0, 1, 0, 0, 0, 0]; E[Y | X in S] = (x - 1/3)*(30*x**2 - 10*x + 9)/15
Mask: [1, 0, 1, 0, 1, 0, 0, 0, 1]; E[Y | X in S] = x**2*(90 - 270*x)/(30*(3*x - 4))
Mask: [1, 0, 1, 0, 1, 0, 0, 1, 0]; E[Y | X in S] = (-360*x**3 + 240*x**2 - 67*x + 9)/(30*(3*x - 4))
Mask: [1, 0, 1, 0, 1, 0, 0, 1, 1]; E[Y | X in S] = (-450*x**3 + 210*x**2 + 7*x - 9)/(30*(6*x - 5))
Mask: [1, 0, 1, 0, 1, 0, 1, 0, 0]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(15*(3*x - 4))
Mask: [1, 0, 1, 0, 1, 0, 1, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 1, 0, 1, 0, 1, 1, 0]; E[Y | X in S] = (3*x - 1)*(-30*x**2 + 40*x - 9)/(30*(6*x - 5))
Mask: [1, 0, 1, 0, 1, 0, 1, 1, 1]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(90*(3*x - 2))
Mask: [1, 0, 1, 0, 1, 1, 0, 0, 0]; E[Y | X in S] = (-180*x**3 - 60*x**2 + 148*x - 9)/(60*(3*x + 2))
Mask: [1, 0, 1, 0, 1, 1, 0, 0, 1]; E[Y | X in S] = (-90*x**3 - 30*x**2 + 74*x + 9)/(30*(3*x + 5))
Mask: [1, 0, 1, 0, 1, 1, 0, 1, 0]; E[Y | X in S] = x*(47 - 60*x)/(10*(3*x + 5))
Mask: [1, 0, 1, 0, 1, 1, 0, 1, 1]; E[Y | X in S] = x**3/2 - 5*x**2/6 + 67*x/180 + 1/10
Mask: [1, 0, 1, 0, 1, 1, 1, 0, 0]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 148*x - 9)/(30*(3*x + 5))
Mask: [1, 0, 1, 0, 1, 1, 1, 0, 1]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/180
Mask: [1, 0, 1, 0, 1, 1, 1, 1, 0]; E[Y | X in S] = x*(-90*x**2 - 30*x + 47)/60
Mask: [1, 0, 1, 0, 1, 1, 1, 1, 1]; E[Y | X in S] = (180*x**3 + 60*x**2 - 67*x - 18)/(30*(3*x - 7))
Mask: [1, 0, 1, 1, 0, 0, 0, 0, 0]; E[Y | X in S] = 6*x**3 - 2*x**2 - 3/10
Mask: [1, 0, 1, 1, 0, 0, 0, 0, 1]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 74*x + 9)/(30*(3*x - 4))
Mask: [1, 0, 1, 1, 0, 0, 0, 1, 0]; E[Y | X in S] = (-720*x**3 + 300*x**2 + 7*x + 18)/(30*(3*x - 4))
Mask: [1, 0, 1, 1, 0, 0, 0, 1, 1]; E[Y | X in S] = 9*x*(-30*x**2 + 10*x + 3)/(10*(6*x - 5))
Mask: [1, 0, 1, 1, 0, 0, 1, 0, 0]; E[Y | X in S] = 3*(-30*x**3 + 10*x**2 + 3)/(10*(3*x - 4))
Mask: [1, 0, 1, 1, 0, 0, 1, 0, 1]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/(30*(6*x - 5))
Mask: [1, 0, 1, 1, 0, 0, 1, 1, 0]; E[Y | X in S] = (-450*x**3 + 210*x**2 + 7*x + 18)/(30*(6*x - 5))
Mask: [1, 0, 1, 1, 0, 0, 1, 1, 1]; E[Y | X in S] = x*(-60*x**2 + 20*x + 9)/(10*(3*x - 2))
Mask: [1, 0, 1, 1, 0, 1, 0, 0, 0]; E[Y | X in S] = (3*x - 1)*(30*x**2 - 10*x + 9)/(30*(3*x + 2))
Mask: [1, 0, 1, 1, 0, 1, 0, 0, 1]; E[Y | X in S] = x**2*(270*x - 90)/(30*(3*x + 5))
Mask: [1, 0, 1, 1, 0, 1, 0, 1, 0]; E[Y | X in S] = (3*x - 1)*(120*x**2 - 40*x + 9)/(30*(3*x + 5))
Mask: [1, 0, 1, 1, 0, 1, 0, 1, 1]; E[Y | X in S] = (3*x - 1)*(150*x**2 - 20*x - 9)/180
Mask: [1, 0, 1, 1, 0, 1, 1, 0, 0]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(15*(3*x + 5))
Mask: [1, 0, 1, 1, 0, 1, 1, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 1, 1, 0, 1, 1, 1, 0]; E[Y | X in S] = (3*x - 1)*(30*x**2 - 40*x + 9)/180
Mask: [1, 0, 1, 1, 0, 1, 1, 1, 1]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(30*(3*x - 7))
Mask: [1, 0, 1, 1, 1, 0, 0, 0, 0]; E[Y | X in S] = 3*(60*x**3 - 20*x**2 - 3)/(20*(3*x + 2))
Mask: [1, 0, 1, 1, 1, 0, 0, 0, 1]; E[Y | X in S] = (630*x**3 - 150*x**2 - 74*x - 9)/(30*(3*x + 5))
Mask: [1, 0, 1, 1, 1, 0, 0, 1, 0]; E[Y | X in S] = (720*x**3 - 300*x**2 - 7*x - 18)/(30*(3*x + 5))
Mask: [1, 0, 1, 1, 1, 0, 0, 1, 1]; E[Y | X in S] = 3*x*(30*x**2 - 10*x - 3)/20
Mask: [1, 0, 1, 1, 1, 0, 1, 0, 0]; E[Y | X in S] = 3*(30*x**3 - 10*x**2 - 3)/(10*(3*x + 5))
Mask: [1, 0, 1, 1, 1, 0, 1, 0, 1]; E[Y | X in S] = 2*x**3 - x**2/3 - 37*x/90 - 1/20
Mask: [1, 0, 1, 1, 1, 0, 1, 1, 0]; E[Y | X in S] = 5*x**3/2 - 7*x**2/6 - 7*x/180 - 1/10
Mask: [1, 0, 1, 1, 1, 0, 1, 1, 1]; E[Y | X in S] = 3*x*(-60*x**2 + 20*x + 9)/(10*(3*x - 7))
Mask: [1, 0, 1, 1, 1, 1, 0, 0, 0]; E[Y | X in S] = (90*x**3 - 60*x**2 + 37*x - 9)/(15*(12*x + 5))
Mask: [1, 0, 1, 1, 1, 1, 0, 0, 1]; E[Y | X in S] = x**2*(90*x - 30)/(30*(3*x + 2))
Mask: [1, 0, 1, 1, 1, 1, 0, 1, 0]; E[Y | X in S] = (3*x - 1)*(120*x**2 - 40*x + 9)/(90*(3*x + 2))
Mask: [1, 0, 1, 1, 1, 1, 0, 1, 1]; E[Y | X in S] = (3*x - 1)*(150*x**2 - 20*x - 9)/(30*(6*x + 7))
Mask: [1, 0, 1, 1, 1, 1, 1, 0, 0]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(45*(3*x + 2))
Mask: [1, 0, 1, 1, 1, 1, 1, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 1, 1, 1, 1, 1, 1, 0]; E[Y | X in S] = (3*x - 1)*(30*x**2 - 40*x + 9)/(30*(6*x + 7))
Mask: [1, 0, 1, 1, 1, 1, 1, 1, 1]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(30*(3*x + 8))
Mask: [1, 1, 0, 0, 0, 0, 0, 0, 0]; E[Y | X in S] = 3*x**2/2 - 9/20
Mask: [1, 1, 0, 0, 0, 0, 0, 0, 1]; E[Y | X in S] = 2*x**2/3 - 2*x/9 - 1/10
Mask: [1, 1, 0, 0, 0, 0, 0, 1, 0]; E[Y | X in S] = x**2/3 + 2*x/9 - 1/5
Mask: [1, 1, 0, 0, 0, 0, 0, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 0, 0, 0, 0, 1, 0, 0]; E[Y | X in S] = 2*x**2 - 3/10
Mask: [1, 1, 0, 0, 0, 0, 1, 0, 1]; E[Y | X in S] = 5*x**2/4 - x/6 - 3/40
Mask: [1, 1, 0, 0, 0, 0, 1, 1, 0]; E[Y | X in S] = x**2 + x/6 - 3/20
Mask: [1, 1, 0, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = 3*x**2/5
Mask: [1, 1, 0, 0, 0, 1, 0, 0, 0]; E[Y | X in S] = -7*x**3 + 5*x**2/3 + 31*x/18 - 1/5
Mask: [1, 1, 0, 0, 0, 1, 0, 0, 1]; E[Y | X in S] = 3*x*(60*x**2 - 20*x - 9)/(10*(3*x - 4))
Mask: [1, 1, 0, 0, 0, 1, 0, 1, 0]; E[Y | X in S] = (450*x**3 - 30*x**2 - 148*x + 9)/(30*(3*x - 4))
Mask: [1, 1, 0, 0, 0, 1, 0, 1, 1]; E[Y | X in S] = (360*x**3 - 60*x**2 - 74*x - 9)/(30*(6*x - 5))
Mask: [1, 1, 0, 0, 0, 1, 1, 0, 0]; E[Y | X in S] = (900*x**3 - 240*x**2 - 155*x + 18)/(30*(3*x - 4))
Mask: [1, 1, 0, 0, 0, 1, 1, 0, 1]; E[Y | X in S] = 9*x*(30*x**2 - 10*x - 3)/(10*(6*x - 5))
Mask: [1, 1, 0, 0, 0, 1, 1, 1, 0]; E[Y | X in S] = (720*x**3 - 120*x**2 - 148*x + 9)/(30*(6*x - 5))
Mask: [1, 1, 0, 0, 0, 1, 1, 1, 1]; E[Y | X in S] = (630*x**3 - 150*x**2 - 74*x - 9)/(90*(3*x - 2))
Mask: [1, 1, 0, 0, 1, 0, 0, 0, 0]; E[Y | X in S] = (3 - 10*x**2)*(3*x - 1)/10
Mask: [1, 1, 0, 0, 1, 0, 0, 0, 1]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(30*(3*x - 4))
Mask: [1, 1, 0, 0, 1, 0, 0, 1, 0]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(15*(3*x - 4))
Mask: [1, 1, 0, 0, 1, 0, 0, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 0, 0, 1, 0, 1, 0, 0]; E[Y | X in S] = 3*(3*x - 1)*(20*x**2 - 3)/(10*(3*x - 4))
Mask: [1, 1, 0, 0, 1, 0, 1, 0, 1]; E[Y | X in S] = (3*x - 1)*(150*x**2 - 20*x - 9)/(30*(6*x - 5))
Mask: [1, 1, 0, 0, 1, 0, 1, 1, 0]; E[Y | X in S] = (180*x**3 - 30*x**2 - 37*x + 9)/(15*(6*x - 5))
Mask: [1, 1, 0, 0, 1, 0, 1, 1, 1]; E[Y | X in S] = x**2*(90*x - 30)/(30*(3*x - 2))
Mask: [1, 1, 0, 0, 1, 1, 0, 0, 0]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 155*x - 18)/(60*(3*x + 2))
Mask: [1, 1, 0, 0, 1, 1, 0, 0, 1]; E[Y | X in S] = 3*x*(-60*x**2 + 20*x + 9)/(10*(3*x + 5))
Mask: [1, 1, 0, 0, 1, 1, 0, 1, 0]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 148*x - 9)/(30*(3*x + 5))
Mask: [1, 1, 0, 0, 1, 1, 0, 1, 1]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/180
Mask: [1, 1, 0, 0, 1, 1, 1, 0, 0]; E[Y | X in S] = (-900*x**3 + 240*x**2 + 155*x - 18)/(30*(3*x + 5))
Mask: [1, 1, 0, 0, 1, 1, 1, 0, 1]; E[Y | X in S] = 3*x*(-30*x**2 + 10*x + 3)/20
Mask: [1, 1, 0, 0, 1, 1, 1, 1, 0]; E[Y | X in S] = -4*x**3 + 2*x**2/3 + 37*x/45 - 1/20
Mask: [1, 1, 0, 0, 1, 1, 1, 1, 1]; E[Y | X in S] = (630*x**3 - 150*x**2 - 74*x - 9)/(30*(3*x - 7))
Mask: [1, 1, 0, 1, 0, 0, 0, 0, 0]; E[Y | X in S] = x**3 + x**2/3 + 7*x/90 - 2/5
Mask: [1, 1, 0, 1, 0, 0, 0, 0, 1]; E[Y | X in S] = (3*x + 2)*(-60*x**2 + 20*x + 9)/(30*(3*x - 4))
Mask: [1, 1, 0, 1, 0, 0, 0, 1, 0]; E[Y | X in S] = 3*(-30*x**3 + 10*x**2 + 3)/(10*(3*x - 4))
Mask: [1, 1, 0, 1, 0, 0, 0, 1, 1]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/(30*(6*x - 5))
Mask: [1, 1, 0, 1, 0, 0, 1, 0, 0]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 36)/(30*(3*x - 4))
Mask: [1, 1, 0, 1, 0, 0, 1, 0, 1]; E[Y | X in S] = (90*x**3 - 150*x**2 + 67*x + 18)/(30*(6*x - 5))
Mask: [1, 1, 0, 1, 0, 0, 1, 1, 0]; E[Y | X in S] = 9/(10*(6*x - 5))
Mask: [1, 1, 0, 1, 0, 0, 1, 1, 1]; E[Y | X in S] = (-90*x**3 - 30*x**2 + 74*x + 9)/(90*(3*x - 2))
Mask: [1, 1, 0, 1, 0, 1, 0, 0, 0]; E[Y | X in S] = 3*(3 - 10*x**2)*(3*x - 1)/(20*(3*x + 2))
Mask: [1, 1, 0, 1, 0, 1, 0, 0, 1]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(30*(3*x + 5))
Mask: [1, 1, 0, 1, 0, 1, 0, 1, 0]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(15*(3*x + 5))
Mask: [1, 1, 0, 1, 0, 1, 0, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 0, 1, 0, 1, 1, 0, 0]; E[Y | X in S] = 3*(-60*x**3 + 20*x**2 + 9*x - 3)/(10*(3*x + 5))
Mask: [1, 1, 0, 1, 0, 1, 1, 0, 1]; E[Y | X in S] = -5*x**3/2 + 7*x**2/6 + 7*x/180 - 1/20
Mask: [1, 1, 0, 1, 0, 1, 1, 1, 0]; E[Y | X in S] = -2*x**3 + x**2/3 + 37*x/90 - 1/10
Mask: [1, 1, 0, 1, 0, 1, 1, 1, 1]; E[Y | X in S] = x**2*(270*x - 90)/(30*(3*x - 7))
Mask: [1, 1, 0, 1, 1, 0, 0, 0, 0]; E[Y | X in S] = (90*x**3 + 30*x**2 + 7*x - 36)/(60*(3*x + 2))
Mask: [1, 1, 0, 1, 1, 0, 0, 0, 1]; E[Y | X in S] = (180*x**3 + 60*x**2 - 67*x - 18)/(30*(3*x + 5))
Mask: [1, 1, 0, 1, 1, 0, 0, 1, 0]; E[Y | X in S] = 3*(30*x**3 - 10*x**2 - 3)/(10*(3*x + 5))
Mask: [1, 1, 0, 1, 1, 0, 0, 1, 1]; E[Y | X in S] = 2*x**3 - x**2/3 - 37*x/90 - 1/20
Mask: [1, 1, 0, 1, 1, 0, 1, 0, 0]; E[Y | X in S] = (-180*x**3 + 120*x**2 + 7*x - 36)/(30*(3*x + 5))
Mask: [1, 1, 0, 1, 1, 0, 1, 0, 1]; E[Y | X in S] = -x**3/2 + 5*x**2/6 - 67*x/180 - 1/10
Mask: [1, 1, 0, 1, 1, 0, 1, 1, 0]; E[Y | X in S] = -3/20
Mask: [1, 1, 0, 1, 1, 0, 1, 1, 1]; E[Y | X in S] = (-90*x**3 - 30*x**2 + 74*x + 9)/(30*(3*x - 7))
Mask: [1, 1, 0, 1, 1, 1, 0, 0, 0]; E[Y | X in S] = 3*(3 - 10*x**2)*(3*x - 1)/(10*(12*x + 5))
Mask: [1, 1, 0, 1, 1, 1, 0, 0, 1]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(90*(3*x + 2))
Mask: [1, 1, 0, 1, 1, 1, 0, 1, 0]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(45*(3*x + 2))
Mask: [1, 1, 0, 1, 1, 1, 0, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 0, 1, 1, 1, 1, 0, 0]; E[Y | X in S] = (-60*x**3 + 20*x**2 + 9*x - 3)/(10*(3*x + 2))
Mask: [1, 1, 0, 1, 1, 1, 1, 0, 1]; E[Y | X in S] = (-450*x**3 + 210*x**2 + 7*x - 9)/(30*(6*x + 7))
Mask: [1, 1, 0, 1, 1, 1, 1, 1, 0]; E[Y | X in S] = (-180*x**3 + 30*x**2 + 37*x - 9)/(15*(6*x + 7))
Mask: [1, 1, 0, 1, 1, 1, 1, 1, 1]; E[Y | X in S] = x**2*(90 - 270*x)/(30*(3*x + 8))
Mask: [1, 1, 1, 0, 0, 0, 0, 0, 0]; E[Y | X in S] = -3/10
Mask: [1, 1, 1, 0, 0, 0, 0, 0, 1]; E[Y | X in S] = -x**2/4 - x/6 - 3/40
Mask: [1, 1, 1, 0, 0, 0, 0, 1, 0]; E[Y | X in S] = -x**2/2 + x/6 - 3/20
Mask: [1, 1, 1, 0, 0, 0, 0, 1, 1]; E[Y | X in S] = -3*x**2/5
Mask: [1, 1, 1, 0, 0, 0, 1, 0, 0]; E[Y | X in S] = 3*x**2/4 - 9/40
Mask: [1, 1, 1, 0, 0, 0, 1, 0, 1]; E[Y | X in S] = 2*x**2/5 - 2*x/15 - 3/50
Mask: [1, 1, 1, 0, 0, 0, 1, 1, 0]; E[Y | X in S] = x**2/5 + 2*x/15 - 3/25
Mask: [1, 1, 1, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 1, 0, 0, 1, 0, 0, 0]; E[Y | X in S] = (360*x**3 - 60*x**2 - 155*x + 18)/(30*(3*x - 4))
Mask: [1, 1, 1, 0, 0, 1, 0, 0, 1]; E[Y | X in S] = 3*x*(30*x**2 - 10*x - 9)/(10*(6*x - 5))
Mask: [1, 1, 1, 0, 0, 1, 0, 1, 0]; E[Y | X in S] = (180*x**3 + 60*x**2 - 148*x + 9)/(30*(6*x - 5))
Mask: [1, 1, 1, 0, 0, 1, 0, 1, 1]; E[Y | X in S] = (90*x**3 + 30*x**2 - 74*x - 9)/(90*(3*x - 2))
Mask: [1, 1, 1, 0, 0, 1, 1, 0, 0]; E[Y | X in S] = (630*x**3 - 150*x**2 - 155*x + 18)/(30*(6*x - 5))
Mask: [1, 1, 1, 0, 0, 1, 1, 0, 1]; E[Y | X in S] = x*(60*x**2 - 20*x - 9)/(10*(3*x - 2))
Mask: [1, 1, 1, 0, 0, 1, 1, 1, 0]; E[Y | X in S] = (450*x**3 - 30*x**2 - 148*x + 9)/(90*(3*x - 2))
Mask: [1, 1, 1, 0, 0, 1, 1, 1, 1]; E[Y | X in S] = (360*x**3 - 60*x**2 - 74*x - 9)/(30*(12*x - 7))
Mask: [1, 1, 1, 0, 1, 0, 0, 0, 0]; E[Y | X in S] = 9*(1 - 3*x)/(10*(3*x - 4))
Mask: [1, 1, 1, 0, 1, 0, 0, 0, 1]; E[Y | X in S] = (-90*x**3 - 30*x**2 - 7*x + 9)/(30*(6*x - 5))
Mask: [1, 1, 1, 0, 1, 0, 0, 1, 0]; E[Y | X in S] = (-90*x**3 + 60*x**2 - 37*x + 9)/(15*(6*x - 5))
Mask: [1, 1, 1, 0, 1, 0, 0, 1, 1]; E[Y | X in S] = x**2*(30 - 90*x)/(30*(3*x - 2))
Mask: [1, 1, 1, 0, 1, 0, 1, 0, 0]; E[Y | X in S] = 3*(3*x - 1)*(10*x**2 - 3)/(10*(6*x - 5))
Mask: [1, 1, 1, 0, 1, 0, 1, 0, 1]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(90*(3*x - 2))
Mask: [1, 1, 1, 0, 1, 0, 1, 1, 0]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(45*(3*x - 2))
Mask: [1, 1, 1, 0, 1, 0, 1, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 1, 0, 1, 1, 0, 0, 0]; E[Y | X in S] = (-360*x**3 + 60*x**2 + 155*x - 18)/(30*(3*x + 5))
Mask: [1, 1, 1, 0, 1, 1, 0, 0, 1]; E[Y | X in S] = x*(-30*x**2 + 10*x + 9)/20
Mask: [1, 1, 1, 0, 1, 1, 0, 1, 0]; E[Y | X in S] = -x**3 - x**2/3 + 37*x/45 - 1/20
Mask: [1, 1, 1, 0, 1, 1, 0, 1, 1]; E[Y | X in S] = (90*x**3 + 30*x**2 - 74*x - 9)/(30*(3*x - 7))
Mask: [1, 1, 1, 0, 1, 1, 1, 0, 0]; E[Y | X in S] = -7*x**3/2 + 5*x**2/6 + 31*x/36 - 1/10
Mask: [1, 1, 1, 0, 1, 1, 1, 0, 1]; E[Y | X in S] = 3*x*(60*x**2 - 20*x - 9)/(10*(3*x - 7))
Mask: [1, 1, 1, 0, 1, 1, 1, 1, 0]; E[Y | X in S] = (450*x**3 - 30*x**2 - 148*x + 9)/(30*(3*x - 7))
Mask: [1, 1, 1, 0, 1, 1, 1, 1, 1]; E[Y | X in S] = (360*x**3 - 60*x**2 - 74*x - 9)/(60*(3*x - 4))
Mask: [1, 1, 1, 1, 0, 0, 0, 0, 0]; E[Y | X in S] = (-360*x**3 + 60*x**2 - 7*x + 36)/(30*(3*x - 4))
Mask: [1, 1, 1, 1, 0, 0, 0, 0, 1]; E[Y | X in S] = (-450*x**3 + 30*x**2 + 67*x + 18)/(30*(6*x - 5))
Mask: [1, 1, 1, 1, 0, 0, 0, 1, 0]; E[Y | X in S] = 3*(-60*x**3 + 20*x**2 + 3)/(10*(6*x - 5))
Mask: [1, 1, 1, 1, 0, 0, 0, 1, 1]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 74*x + 9)/(90*(3*x - 2))
Mask: [1, 1, 1, 1, 0, 0, 1, 0, 0]; E[Y | X in S] = (-90*x**3 - 30*x**2 - 7*x + 36)/(30*(6*x - 5))
Mask: [1, 1, 1, 1, 0, 0, 1, 0, 1]; E[Y | X in S] = (3*x + 2)*(-60*x**2 + 20*x + 9)/(90*(3*x - 2))
Mask: [1, 1, 1, 1, 0, 0, 1, 1, 0]; E[Y | X in S] = (-30*x**3 + 10*x**2 + 3)/(10*(3*x - 2))
Mask: [1, 1, 1, 1, 0, 0, 1, 1, 1]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/(30*(12*x - 7))
Mask: [1, 1, 1, 1, 0, 1, 0, 0, 0]; E[Y | X in S] = 9*(3*x - 1)/(10*(3*x + 5))
Mask: [1, 1, 1, 1, 0, 1, 0, 0, 1]; E[Y | X in S] = (3*x - 1)*(30*x**2 + 20*x + 9)/180
Mask: [1, 1, 1, 1, 0, 1, 0, 1, 0]; E[Y | X in S] = (x - 1/3)*(30*x**2 - 10*x + 9)/30
Mask: [1, 1, 1, 1, 0, 1, 0, 1, 1]; E[Y | X in S] = x**2*(90 - 270*x)/(30*(3*x - 7))
Mask: [1, 1, 1, 1, 0, 1, 1, 0, 0]; E[Y | X in S] = (3 - 10*x**2)*(3*x - 1)/20
Mask: [1, 1, 1, 1, 0, 1, 1, 0, 1]; E[Y | X in S] = (180*x**3 - 120*x**2 - 7*x + 9)/(30*(3*x - 7))
Mask: [1, 1, 1, 1, 0, 1, 1, 1, 0]; E[Y | X in S] = (45*x**3 + 15*x**2 - 37*x + 9)/(15*(3*x - 7))
Mask: [1, 1, 1, 1, 0, 1, 1, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 1, 1, 1, 0, 0, 0, 0]; E[Y | X in S] = (360*x**3 - 60*x**2 + 7*x - 36)/(30*(3*x + 5))
Mask: [1, 1, 1, 1, 1, 0, 0, 0, 1]; E[Y | X in S] = 5*x**3/2 - x**2/6 - 67*x/180 - 1/10
Mask: [1, 1, 1, 1, 1, 0, 0, 1, 0]; E[Y | X in S] = 3*x**3 - x**2 - 3/20
Mask: [1, 1, 1, 1, 1, 0, 0, 1, 1]; E[Y | X in S] = (-630*x**3 + 150*x**2 + 74*x + 9)/(30*(3*x - 7))
Mask: [1, 1, 1, 1, 1, 0, 1, 0, 0]; E[Y | X in S] = x**3/2 + x**2/6 + 7*x/180 - 1/5
Mask: [1, 1, 1, 1, 1, 0, 1, 0, 1]; E[Y | X in S] = (3*x + 2)*(-60*x**2 + 20*x + 9)/(30*(3*x - 7))
Mask: [1, 1, 1, 1, 1, 0, 1, 1, 0]; E[Y | X in S] = 3*(-30*x**3 + 10*x**2 + 3)/(10*(3*x - 7))
Mask: [1, 1, 1, 1, 1, 0, 1, 1, 1]; E[Y | X in S] = (6*x + 1)*(-60*x**2 + 20*x + 9)/(60*(3*x - 4))
Mask: [1, 1, 1, 1, 1, 1, 0, 0, 0]; E[Y | X in S] = 3*(3*x - 1)/(10*(3*x + 2))
Mask: [1, 1, 1, 1, 1, 1, 0, 0, 1]; E[Y | X in S] = (3*x - 1)*(30*x**2 + 20*x + 9)/(30*(6*x + 7))
Mask: [1, 1, 1, 1, 1, 1, 0, 1, 0]; E[Y | X in S] = (90*x**3 - 60*x**2 + 37*x - 9)/(15*(6*x + 7))
Mask: [1, 1, 1, 1, 1, 1, 0, 1, 1]; E[Y | X in S] = x**2*(270*x - 90)/(30*(3*x + 8))
Mask: [1, 1, 1, 1, 1, 1, 1, 0, 0]; E[Y | X in S] = 3*(3 - 10*x**2)*(3*x - 1)/(10*(6*x + 7))
Mask: [1, 1, 1, 1, 1, 1, 1, 0, 1]; E[Y | X in S] = (3*x - 1)*(-60*x**2 + 20*x + 9)/(30*(3*x + 8))
Mask: [1, 1, 1, 1, 1, 1, 1, 1, 0]; E[Y | X in S] = (-45*x**3 - 15*x**2 + 37*x - 9)/(15*(3*x + 8))
Mask: [1, 1, 1, 1, 1, 1, 1, 1, 1]; E[Y | X in S] = 0

Total number of subsets S is : 511
Total number of subsets S for which E[Y | X in S] is independent of theta : 37


==> anc/two-bit/pure-irm-fail-example-no-theta.txt <==
Mask: [0, 0, 0, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = 3/10
Mask: [0, 0, 0, 0, 1, 0, 0, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 0, 1, 0, 1, 0, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 0, 1, 1, 1, 0, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 1, 0, 0, 0, 1, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 1, 0, 0, 1, 0, 0, 1]; E[Y | X in S] = 3/10
Mask: [0, 0, 1, 0, 1, 0, 1, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 1, 1, 0, 1, 1, 0, 0]; E[Y | X in S] = 0
Mask: [0, 0, 1, 1, 1, 1, 1, 0, 0]; E[Y | X in S] = 0
Mask: [0, 1, 0, 0, 0, 0, 0, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 0, 0, 1, 0, 0, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 0, 1, 0, 1, 0, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 0, 1, 1, 1, 0, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 1, 0, 0, 0, 1, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 1, 0, 1, 0, 1, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 1, 0, 1, 1, 0, 1, 1]; E[Y | X in S] = 3/20
Mask: [0, 1, 1, 1, 0, 1, 1, 1, 0]; E[Y | X in S] = 0
Mask: [0, 1, 1, 1, 1, 1, 1, 1, 0]; E[Y | X in S] = 0
Mask: [1, 0, 0, 0, 0, 0, 0, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 0, 0, 1, 0, 0, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 0, 1, 0, 0, 1, 0, 0]; E[Y | X in S] = -3/10
Mask: [1, 0, 0, 1, 0, 1, 0, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 0, 1, 1, 1, 0, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 1, 0, 0, 0, 1, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 1, 0, 1, 0, 1, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 1, 1, 0, 1, 1, 0, 1]; E[Y | X in S] = 0
Mask: [1, 0, 1, 1, 1, 1, 1, 0, 1]; E[Y | X in S] = 0
Mask: [1, 1, 0, 0, 0, 0, 0, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 0, 0, 1, 0, 0, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 0, 1, 0, 1, 0, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 0, 1, 1, 0, 1, 1, 0]; E[Y | X in S] = -3/20
Mask: [1, 1, 0, 1, 1, 1, 0, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 1, 0, 0, 0, 0, 0, 0]; E[Y | X in S] = -3/10
Mask: [1, 1, 1, 0, 0, 0, 1, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 1, 0, 1, 0, 1, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 1, 1, 0, 1, 1, 1, 1]; E[Y | X in S] = 0
Mask: [1, 1, 1, 1, 1, 1, 1, 1, 1]; E[Y | X in S] = 0

Total number of subsets S is : 511
Total number of subsets S for which E[Y | X in S] is independent of theta : 37


==> anc/two-bit/pure-irm-fail-example.py <==
#!/usr/bin/env python3

# Author : Pritish Kamath

import sys
import numpy as np
import sympy
from sympy.abc import x

'''
	Symbol x denotes 'theta' (notation from the paper)
	For symbolic accuracy:
		- probabilities are multiplied by 3
		- E[Y | X=x] is multiplied by 30
	This affects the conditional expectation by factor 30.
	Both are indexed according to the following convention:
	0 = (-1,-1)		1 = ( 0,-1)		2 = (+1,-1)
	3 = (-1, 0)		4 = ( 0, 0)		5 = (+1, 0)
	6 = (-1,+1)		7 = ( 0,+1)		8 = (+1,+1)
'''

probs = [1-3*x, 1-3*x, 1-3*x,
         1+6*x, 1+6*x, 1+6*x,
         1-3*x, 1-3*x, 1-3*x]
funct = [-18+30*x*x+20*x, -9+60*x*x-20*x,  -90*x*x,
         -9+60*x*x-20*x,  0,               9+20*x-60*x*x,
         90*x*x,          9+20*x-60*x*x,   18-30*x*x-20*x]


def CondEx(mask):
	'''
	Compute symbolic conditional expectation:
	E[Y | X in S]
	where 'mask' = indicator-vector(S)
	'''
	Num = sum([e[0]*e[1]*e[2] for e in zip(probs,funct,mask)])
	Den = sum([e[0]*e[1] for e in zip(probs,mask)])
	return sympy.simplify(Num/Den)

def Enum_Masks(k,include_empty=False):
	'''
	Generate all possible sets of size k
	include_empty : whether to include the empty set or not
	'''
	if k==1:
		return [[0], [1]] if include_empty else [[1]]
	masks = Enum_Masks(k-1,True)
	ans = [[0]+e for e in masks] + [[1]+e for e in masks]
	if not include_empty:
		ans.pop(0)
	return ans

def enumerate_subsets(print_all=False):
	'''
	- Enumerate over all non-empty subsets of [9]
	- Compute (symbolic) E[Y | X in S] in terms of theta=x
	- Print S and E[Y | X in S] (if print_all=False : only print when independent of theta)
	'''
	all_masks = Enum_Masks(9)
	ans_all, ans_no_theta = 0, 0
	for m in all_masks:
		cex = CondEx(m);
		ans_all += 1
		if print_all:
			print(f'Mask: {m}; E[Y | X in S] = {cex/30}')
		if x not in cex.free_symbols:
			ans_no_theta += 1
			if not print_all:
				print(f'Mask: {m}; E[Y | X in S] = {cex/30}')

	print(f'\nTotal number of subsets S is : {ans_all}')
	print(f'Total number of subsets S for which E[Y | X in S] is independent of theta : {ans_no_theta}')

if __name__ == '__main__':
	if (len(sys.argv) > 1):
		enumerate_subsets(print_all=True)
	else:
		enumerate_subsets(print_all=False)
